Fully and Semi-Automated Shape Differentiation in NGSolve

In this paper we present a framework for automated shape differentiation in the finite element software NGSolve. Our approach combines the mathematical Lagrangian approach for differentiating PDE constrained shape functions with the automated differentiation capabilities of NGSolve. The user can decide which degree of automatisation is required and thus allows for either a more custom-like or black-box-like behaviour of the software. We discuss the automatic generation of first and second order shape derivatives for unconstrained model problems as well as for more realistic problems that are constrained by different types of partial differential equations. We consider linear as well as nonlinear problems and also problems which are posed on surfaces. In numerical experiments we verify the accuracy of the computed derivatives via a Taylor test. Finally we present first and second order shape optimisation algorithms and illustrate them for several numerical optimisation examples ranging from nonlinear elasticity to Maxwell's equations.

==> 1a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at


geo = SplineGeometry()
geo.AddCircle((0,0), r = 1, bc = "outer")

mesh = Mesh(geo.GenerateMesh(maxh = 0.04))
mesh.Curve(3)


==> 1b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

order = 3
fes = H1(mesh, order=order, dirichlet="outer")  #dummy

F = Id(2)


isComplex = False
isSurface = False


==> 1c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

# define the function f and its gradient
scenario = -1   #will be set in 1d_shapeopt
a =4.0/5.0
b = 2
fclover = CoefficientFunction((sqrt((X[0] - a)**2 + b * X[1]**2) - 1) \
               * (sqrt((X[0] + a)**2 + b * X[1]**2) - 1) \
               * (sqrt(b * X[0]**2 + (X[1] - a)**2) - 1) \
               * (sqrt(b * X[0]**2 + (X[1] + a)**2) - 1) - 0.001)     #optimal design is clover

aa = 1.3
fellipse = CoefficientFunction(1/aa*X[0]*X[0] + aa*X[1]*X[1] - 1)       #optimal design is ellipse

def Cost_vol(u): 
    if scenario == 1 or scenario == 2:
        return fellipse*Det(F)*dx
    else:
        return fclover*Det(F)*dx
    
def Cost_bnd(u): 
    return 0*u*ds

costbnd = False


==> 1d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

#if newton == True and regExt==True then newton system is solved only on boundary (i.e. for dofs specified by dirichletOpti) and then extended to the interior; thus, in this case, dirichletOpti does not specify Dirichlet conditions for the vector field
scenario = 3
scenario3 = 3           #choose between H1, elasticity and elasticity + Cauchy-Riemann for clover example
#1 newton with regularization only at boundary
#2 newton with H1 regularization
#3 gradient method

if scenario == 1:
    newton = True
    dirichletOpti = "outer"
    regExt = True                         #only relevant for newton == True
    delta_regHess = 100                   #only relevant for newton == True
    nDampedSteps = 0               #only relevant for newton == True
    CR = False                              #Cauchy Riemann term
elif scenario == 2:
    newton = True
    dirichletOpti = ""
    regExt = False                      #only relevant for newton == True
    delta_regHess = 0.5             #only relevant for newton == True
    nDampedSteps = 0                #only relevant for newton == True
    CR = False                              #Cauchy Riemann term
elif scenario == 3:
    newton = False
    dirichletOpti = ""
    regExt = False                      #only relevant for newton == True
    delta_regHess = 0                 #only relevant for newton == True
    nDampedSteps = 0                #only relevant for newton == True
    if scenario3 == 1:
        ela = False
        CR = False                              #Cauchy Riemann term
    elif scenario3 == 2:
        ela = True
        CR = False                              #Cauchy Riemann term
    elif scenario3 == 3:
        ela = True
        CR = True                               #Cauchy Riemann term

lineSearch = True                  #only relevant for newton == False
armijo_param = 0                    #only relevant for newton == False and lineSearch == True

moveMesh = False
nMeshOpti = -1

gamma_CR = 10                    #only relevant for CR == True

scale_init =  1                         #only relevant for newton == False
scaleIncreaseFactor = 1         #only relevant for newton == False and lineSearch == True

iter_max = 200 
tol_scale = 1e-10
tol_gfX = 1e-7
tol_J = -1e99

myAlpha = 1


==> 2a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

geo = SplineGeometry()
geo.AddCircle((0.5,0.5),0.5,bc="circle")

mesh = Mesh( geo.GenerateMesh(maxh=0.02) )


==> 2b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

order = 1
fes = H1(mesh, order=order, dirichlet="circle")

F = Id(2)
f = CoefficientFunction(2*X[1]*(1-X[1])+2*X[0]*(1-X[0]))

def Equation_vol(u,v):
   return ( (Inv(F.trans)*grad(u))*(Inv(F.trans)*grad(v))-f*v)*Det(F)*dx
def Equation_bnd(u,v):
   return 0*u*v*ds

def solvePDE():
    Newton(a, gfu, printing = False)
                
    dCostdu.Assemble()
    a.AssembleLinearization(gfu.vec)

    inva = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky")
    gfp.vec.data = -inva.T * dCostdu.vec


isComplex = False
isSurface = False


==> 2c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at
 
ud = X[0]*(1-X[0])*X[1]*(1-X[1])

def Cost_vol(u): 
    return (u-ud)*(u-ud)*Det(F)*dx
def Cost_bnd(u): 
    return 0*u*ds

costbnd = False


==> 2d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

#if newton == True and regExt==True then newton system is solved only on boundary (i.e. for dofs specified by dirichletOpti) and then extended to the interior; thus, in this case, dirichletOpti does not specify Dirichlet conditions for the vector field
scenario = 2
#1 newton with regularization only at boundary
#2 newton with H1 regularization
#3 gradient method

if scenario == 1:
    newton = True
    dirichletOpti = "circle"
    regExt = True                         #only relevant for newton == True
    delta_regHess = 1                   #only relevant for newton == True
    nDampedSteps = 10               #only relevant for newton == True
elif scenario == 2:
    newton = True
    dirichletOpti = ""
    regExt = False                      #only relevant for newton == True
    delta_regHess = 0.001             #only relevant for newton == True
    nDampedSteps = 0                #only relevant for newton == True
else:
    newton = False
    dirichletOpti = ""
    regExt = False                      #only relevant for newton == True
    delta_regHess = 0                 #only relevant for newton == True
    nDampedSteps = 0                #only relevant for newton == True

lineSearch = False                  #only relevant for newton == False
armijo_param = 0                    #only relevant for newton == False and lineSearch == True

moveMesh = False
nMeshOpti = -1
CR = False                              #Cauchy Riemann term
gamma_CR = 100                    #only relevant for CR == True

scale_init =  1                         #only relevant for newton == False
scaleIncreaseFactor = 1         #only relevant for newton == False and lineSearch == True

iter_max = 200 
tol_scale = 1e-10
tol_gfX = 1e-7
tol_J = 1e-10

myAlpha = 1


==> 3a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

 
geo = SplineGeometry()

lenA = 0.12
lenB = 0.05
pnts =[(0,0),
       (1,0.4),
       (1,0.45),
       (1,0.55),
       (1,0.6),
       (0,1),
       (0,1-lenA),
       (lenB,1-lenA),
       (lenB,1-lenA-lenB),
       (lenB,lenA+lenB),
       (lenB,lenA),
       (0,lenA)]#(0,0.1)]

p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11,p12 = [geo.AppendPoint(*pnt,maxh=0.02) for pnt in pnts]

geo.Append(["line",p1,p2],bc = "bottom")
geo.Append(["line",p2,p3], bc = "right3")
geo.Append(["line",p3,p4], bc = "right2")
geo.Append(["line",p4,p5], bc = "right1")
geo.Append(["line",p5,p6], bc = "top")
geo.Append(["line",p6,p7], bc = "left1")
geo.Append(["spline3",p7,p8,p9], bc = "left2a")
geo.Append(["line",p9,p10], bc = "left2b")
geo.Append(["spline3",p10,p11,p12], bc = "left2c")
geo.Append(["line",p12,p1], bc = "left3")

geo.AddCircle(c=(0.3,0.65),r=0.05, bc="circle1", leftdomain=0,rightdomain=1)
geo.AddCircle(c=(0.3,0.35),r=0.05, bc="circle2", leftdomain=0,rightdomain=1)
geo.AddCircle(c=(0.5,0.5),r=0.1, bc="circle0", leftdomain=0,rightdomain=1)

mesh = Mesh(geo.GenerateMesh(maxh=0.01))
mesh.Curve(3)


==> 3b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

nonlinear = True
order = 1

fes = VectorH1(mesh, order=1, dirichlet="left1|left3") # grad(u) ...  Jacobian

F = Id(2)
Finv = Inv(F)

force = CoefficientFunction( (0,0) )
gN = CoefficientFunction( (0,-1) )
factorFinal = 100

if nonlinear == True:
    factor = Parameter(0.1)
else:
    factor = 1
    
I = Id(mesh.dim)
def C(u):
    F1 = I + grad(u)*Finv
    return F1.trans * F1

E, nu = 1000, 0.3
mu  = E / 2 / (1+nu)
lam = E * nu / ((1+nu)*(1-2*nu))

def Pow(a, b):
    return a**b

def eps(u):
    return 1/2 * (Jacobian(u)*Finv+(Jacobian(u)*Finv).trans)

if nonlinear == True:
    def Equation_vol(u,v):
        return InnerProduct((I+grad(u)*Finv)*(lam * Trace(0.5*(C(u)-I))*I + mu*(C(u)-I)), grad(v) )*dx #St. Venant - Kirchhoff
else:
    def Equation_vol(u,v):
        return (2*InnerProduct(mu*eps(u),eps(v)) + lam*Trace(Jacobian(u)*Finv)*Trace(Jacobian(v)*Finv) )  *Det(F)*dx
    
    
def Equation_bnd(u,v):
    return (-1)*factor * InnerProduct(gN, v) *Det(F)*Norm(Inv(F).trans*specialcf.normal(2))*ds("right2")

def solvePDE():
    gfu.vec[:] = 0
    if nonlinear == True:
        Draw (gfset+gfu, mesh, "gfset_p_gfu")
        SetVisualization (deformation=True)

        nLoadSteps = 10
        for loadstep in range(nLoadSteps):
            print ("load step", loadstep)
            factor.Set (factorFinal * (loadstep+1) / nLoadSteps)
            Newton(a, gfu, maxit=20, printing = False)
            #a.AssembleLinearization(gfu.vec)
            SetVisualization (deformation=True)
    else:
        Newton(a, gfu, maxit=20, dampfactor=1, printing = False)
        a.AssembleLinearization(gfu.vec)
        
    dCostdu.Assemble()
    inva = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky")
    gfp.vec.data = -inva.T * dCostdu.vec
   
isComplex = False
isSurface = False


==> 3c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

if nonlinear == True:
     weight = 2.5
else:
    weight = 0.007
    
def Cost_vol1(u):
    return weight*Det(F)*dx
def Cost_vol2(u):
    return Equation_vol(u,u)
def Cost_vol(u): 
    return Cost_vol1(u) + Cost_vol2(u)
def Cost_bnd(u):
    return 0 * factorFinal *  gN * u * Det(F)*Norm( Inv(F).trans*specialcf.normal(2) ) * ds("right") 

costbnd = False 


==> 3d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

dirichletOpti = "left1|left3|right2"

newton = False
lineSearch = True           #only relevant for newton == False
armijo_param = 0.001     #only relevant for newton == False and lineSearch == True

moveMesh = True
nMeshOpti = -1                  #negative value means no mesh optimization

CR = True                         #Cauchy Riemann term    
gamma_CR = 10                #only relevant for CR == True

regExt = False                  #only relevant for newton == True
delta_regHess = 0             #only relevant for newton == True
nDampedSteps = 0           #only relevant for newton == True

if nonlinear == True:
    scale_init =  0.1              #only relevant for newton == False
else:
    scale_init = 1
scaleIncreaseFactor = 1 

iter_max = 1000
tol_scale = 1e-10
tol_gfX = 1e-7
tol_J = -1e99

myAlpha = 1


==> 4a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

geo = SplineGeometry()

nese = True
pnts =[(1,0.5),
    (1,1),
    (0.5,1),
    (0,1),
    (0,0.5),
    (0,0),
    (0.5,0),
    (1,0)]


p1,p2,p3,p4,p5,p6,p7,p8 = [geo.AppendPoint(*pnt) for pnt in pnts]

curves = [ [["spline3",p1,p2, p3],"ne"],
        [["spline3",p3,p4, p5],"nw"],
        [["spline3",p5,p6, p7],"sw"],
        [["spline3",p7,p8, p1],"se"]]
[geo.Append(c,bc=bc) for c,bc in curves]

geo.AddCircle((0.75, 0.5), 0.1,  bc="scat", leftdomain=0, rightdomain=1, maxh=0.003)

mesh = Mesh(geo.GenerateMesh(maxh=0.005))




==> 4b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

order = 1
fes = H1(mesh, order=order, complex=True)

# Wavenumber & source
omega = 100
pulse = 1e3*exp(-(3**2)*((X[0]-0.2)*(X[0]-0.2) + (X[1]-0.5)*(X[1]-0.5)))
Draw(pulse, mesh, 'pulse')

# for shape differentiation
F = Id(2)
FinvT = Inv(F).trans
myN = specialcf.normal(2)
xi_tang = Det(F)*sqrt((FinvT*myN)*(FinvT*myN))


def Equation_lhs_vol(u,v):
    return ( InnerProduct(FinvT*grad(u), FinvT*grad(v) ) - omega**2*InnerProduct(u,v) )*Det(F)*dx
def Equation_lhs_bnd(u,v):
    return (-1)*omega*1j*InnerProduct(u,v) *xi_tang* ds("ne|nw|se|sw")
def Equation_rhs(v):
    return InnerProduct(pulse, v) * Det(F)*dx

def solvePDE():
    gfu.vec[:] = 0        
    ca.Update()
    a.Assemble()
    f.Assemble()
    solvers.BVP(bf=a, lf=f, gf=gfu, pre=ca, print=False)
   
    dCostdu.Assemble()
    a.AssembleLinearization(gfu.vec)
    gfp.vec.data = -a.mat.Inverse(fes.FreeDofs()).T * dCostdu.vec
    
    #input("pause")
    
def RealPart (igls):
    l = [igl.coef.real*igl.symbol for igl in igls]
    return sum(l[1:],l[0])

isComplex = True
isSurface = False


==> 4c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

def Cost_vol(u):
    return 0*Det(F) *dx

def Cost_bnd(u):
    return InnerProduct(u,u) * xi_tang * ds("ne|se")#("nw|sw")

costbnd = True


==> 4d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

dirichletOpti = "ne|nw|se|sw"

newton = False
lineSearch = True   #only relevant for newton == False
armijo_param = 0    #only relevant for newton == False and lineSearch == True

CR = True              #Cauchy Riemann term
gamma_CR = 10       #only relevant for CR == True

regExt = False              #only relevant for newton == True
delta_regHess = 0.002   #only relevant for newton == True
nDampedSteps = 0

scale_init =  0.1           #only relevant for newton == False
scaleIncreaseFactor = 1.1

moveMesh = False
nMeshOpti = -1                  #negative value means no mesh optimization

iter_max = 1000
tol_scale = 1e-10
tol_gfX = 1e-7
tol_J = 0

myAlpha = CoefficientFunction( IfPos(x-0.5, 1, 1e3) )




==> 5a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

from ngsolve import * 
from netgen.csg import *
from ngsolve.internal import * 

def generateGeometry(myZlength, bCoarse):
    zlength = myZlength
    front = Plane (Pnt(0,0,zlength/2), Vec(0,0,1) )
    back = Plane (Pnt(0,0,-zlength/2), Vec(0,0,-1) )
    r1 = 4
    r2 = 8
    r3 = 19
    r4 = 19.5000356070342
    r5 = 19.6666670000000
    r6 = 19.8333330000000
    r7 = 20
    r8 = 23.5
    r9 = 27.5
    r10 = 33
    cubeleft = Plane( Pnt(0,0,0), Vec(-1,0,0) )
    cubebot = Plane( Pnt(0,0,0), Vec(0,-1,0) )
    cyl1 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r1) 
    cyl2 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r2) 
    cyl3 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r3) 
    cyl4 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r4) 
    cyl5 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r5) 
    cyl6 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r6)
    cyl7 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r7)
    cyl8 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r8)
    cyl9 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r9)
    cyl10 = Cylinder ( Pnt(0, 0, -zlength/2), Pnt(0, 0, zlength/2), r10)

    cyl12 = (cyl2-cyl1)*front*back
    cyl23 = (cyl3-cyl2)*front*back
    cyl34 = (cyl4-cyl3)*front*back
    cyl45 = (cyl5-cyl4)*front*back
    cyl56 = (cyl6-cyl5)*front*back
    cyl67 = (cyl7-cyl6)*front*back
    cyl78 = (cyl8-cyl7)*front*back
    cyl89 = (cyl9-cyl8)*front*back
    cyl910 = (cyl10-cyl9)*front*back

    front2 = Plane (Pnt(0,0,zlength/2+1), Vec(0,0,1) )
    back2 = Plane (Pnt(0,0,-zlength/2-1), Vec(0,0,-1) )
    cyltotal = ((cyl10 - cyl1)*front2*back2).bc("outer") #we want no homo Dirichlet conditions on front/back
    cyltotaltotal = ((cyl5 - cyl1)*front*back* cubeleft * cubebot ).bc("outerVEC")
    cyltotaltotal = ((cyl6 - cyl5)*front*back* cubeleft * cubebot ).bc("outerVEC")
    cyltotaltotal = ((cyl10 - cyl6)*front*back* cubeleft * cubebot ).bc("outerVEC")

    dom11 = cyl12 * cubeleft * cubebot 
    dom6 = cyl34 * cubeleft * cubebot 
    dom12 = cyl45 * cubeleft * cubebot
    dom13 = cyl56 * cubeleft * cubebot 
    dom14 = cyl67 * cubeleft * cubebot
    dom15 = cyl78 * cubeleft * cubebot 
    dom16 = cyl89 * cubeleft * cubebot
    dom17 = cyl910 * cubeleft * cubebot 
    #dom5 = cyl23 * cubeleft * cubebot

    p1 = Pnt(0.500000000065054, 13.645849950289424, 0) #p[57]
    p2 = Pnt(10.443569941452147, 12.774265023038632, 0) #p[72]
    p12 = Pnt(1.64805029716032, 16.4174885478233, 0) #p[59]
    p21 = Pnt(9.29551964435688, 10.0026264255048, 0) #p[70]
    p3 = Pnt(0.500000000027635, 14.1458499502447, 0) #p[53]
    p4 = Pnt(0.707106781233923, 14.1458499502467, 0) #p[58]
    p5 = Pnt(9.64907303494498, 10.3561798160400, 0) #[74]
    p6 = Pnt(9.50262642552575, 10.5026264254621, 0) #p[71]
    p7 = Pnt(2.41377358864114, 18.8460525591577, 0)  #%p[51]
    p8 = Pnt(0.500000000080680, 18.9934199131879, 0) #%p[41]
    p9 = Pnt(11.6193758904814, 15.0329672358937, 0)# %p[76]
    p10 = Pnt(13.0768226279808, 13.7839294091508, 0) #%p[86]

    q1 = Pnt(10.002626425543037, 9.295519644264491, 0); 
    q2 = Pnt(16.417488547861552, 1.648050297067939, 0);
    q12 = Pnt(12.774265023076905, 10.443569941359774, 0);
    q21 = Pnt(13.645849950327715, 0.499999999972688, 0);
    q3 = Pnt(10.356179816078228,   9.649073034852600, 0);
    q4 = Pnt(10.502626425500326,   9.502626425433329, 0);
    q5 = Pnt(14.145849950282992,   0.499999999935281, 0);
    q6 = Pnt(14.145849950285022,   0.707106781141541, 0);
    q7 = Pnt(15.032967235955637,  11.619375890401361, 0);
    q8 = Pnt(13.783929409189092,  13.076822627888449, 0);
    q9 = Pnt(18.846052559170502,   2.413773588540749, 0);
    q10 = Pnt(18.993419913226123,   0.499999999988301, 0);

    n_1_12 = Vec(-2.771638597533876,  1.148050297095266, 0)
    n_12_2 = Vec( 3.643223524784668,  8.795519644291826, 0)
    n_2_21 = Vec( 2.771638597533832, -1.148050297095267, 0)
    n_21_1 = Vec(-3.643223524784624, -8.795519644291826, 0)
    n_4_3  = Vec( 0.000000000001998, -0.207106781206288, 0) 
    n_3_8  = Vec(-4.847569962943199,  0.000000000053045, 0)
    n_7_12 = Vec( 2.428564011334402, -0.765723291480820, 0)
    n_12_4 = Vec( 2.271638597576601, -0.940943515926397, 0)
    n_2_9  = Vec(-2.258702212855068,  1.175805949029254, 0)
    n_6_2  = Vec(-2.271638597576532,  0.940943515926396, 0)
    n_5_6  = Vec(-0.146446609422101, -0.146446609419229, 0)
    n_10_5 = Vec( 3.427749593110800, -3.427749593035820, 0)

    n_q_1_12 = Vec(-1.148050297095283,   2.771638597533869, 0)
    n_q_12_2 = Vec(8.795519644291835,   3.643223524784647, 0)
    n_q_2_21 = Vec(1.148050297095251,  -2.771638597533837, 0)
    n_q_21_1 = Vec(-8.795519644291803,  -3.643223524784679, 0)
    n_q_4_3  = Vec(-0.146446609419272,  -0.146446609422098, 0) 
    n_q_3_8  = Vec(-3.427749593035848,   3.427749593110864, 0)
    n_q_7_12 = Vec(1.175805949041587,  -2.258702212878731, 0)
    n_q_12_4 = Vec(0.940943515926445,  -2.271638597576580, 0)
    n_q_2_9  = Vec(-0.765723291472810,   2.428564011308950, 0)
    n_q_6_2  = Vec(-0.940943515926398,   2.271638597576530, 0)
    n_q_5_6  = Vec(-0.207106781206260,   0.000000000002030, 0)
    n_q_10_5 = Vec(0.000000000053020,  -4.847569962943131, 0)

    mag1_dir = Vec(0.382683432365087,   0.923879532511288, 0)
    mag2_dir = Vec(-0.923879532511286,  -0.382683432365093, 0)

    #mag1
    left  = Plane (p1, n_1_12 )
    top   = Plane (p12, n_12_2 )
    right = Plane (p2, n_2_21 )
    bot   = Plane (p21, n_21_1 )
    dom1 = left * right * front * back * bot * top

    #mag2
    left  = Plane (q1, n_q_1_12 )
    top   = Plane (q12, n_q_12_2 )
    right = Plane (q2, n_q_2_21 )
    bot   = Plane (q21, n_q_21_1 )
    dom2 = left * right * front * back * bot * top

    #shoe7
    left = Plane ( p3, n_3_8 )
    bot = Plane ( p4, n_4_3 )
    rightbot = Plane ( p12, n_12_4 )
    righttop = Plane ( p12, n_7_12 )
    dom7 = left * bot * rightbot * righttop * (cyl3 * cubeleft*cubebot) * front * back

    #shoe8
    lefttop = Plane ( p2, n_2_9 )
    leftbot = Plane ( p6, n_6_2 )
    bot     = Plane ( p5, n_5_6 )
    right   = Plane ( p5, n_10_5)
    dom8    = lefttop * leftbot * bot * right * (cyl3 * cubeleft*cubebot) * front * back

    #shoe9
    left = Plane ( q3, n_q_3_8 )
    bot = Plane ( q4, n_q_4_3 )
    rightbot = Plane ( q12, n_q_12_4 )
    righttop = Plane ( q12, n_q_7_12 )
    dom9 = left * bot * rightbot * righttop * (cyl3 * cubeleft*cubebot) * front * back

    #shoe10
    lefttop = Plane ( q2, n_q_2_9 )
    leftbot = Plane ( q6, n_q_6_2 )
    bot     = Plane ( q5, n_q_5_6 )
    right   = Plane ( q5, n_q_10_5)
    dom10    = lefttop * leftbot * bot * right * (cyl3 * cubeleft*cubebot) * front * back

    #des3
    left = Plane ( p12, -n_7_12 )
    bot = Plane (p12, -n_12_2 )
    bot2 = Plane (p4, -n_12_2 )
    right = Plane ( p2, -n_2_9 )
    dom3 = left * bot * right * (cyl3 * cubeleft*cubebot) * front * back

    #des4
    left = Plane ( q12, -n_q_7_12 )
    bot = Plane (q12, -n_q_12_2 )
    bot2 = Plane (q4, -n_q_12_2 )
    right = Plane ( q2, -n_q_2_9 )
    dom4 = left * bot * right * (cyl3 * cubeleft*cubebot) * front * back

    #dom5  (== iron core rotor (without design areas and iron ring))
    left     = Plane ( p3, -n_3_8 )
    botleft  = Plane ( p4, -n_4_3 )
    leftbot  = Plane ( p1, -n_1_12 )
    bot      = Plane ( p21,-n_21_1 )
    rightbot = Plane ( p2, -n_2_21 )
    botright = Plane ( p5, -n_5_6 )
    right    = Plane ( p5, -n_10_5 )
    left_q     = Plane ( q3, -n_q_3_8 )
    botleft_q  = Plane ( q4, -n_q_4_3 )
    leftbot_q  = Plane ( q1, -n_q_1_12 )
    bot_q      = Plane ( q21,-n_q_21_1 )
    rightbot_q = Plane ( q2, -n_q_2_21 )
    botright_q = Plane ( q5, -n_q_5_6 )
    right_q    = Plane ( q5, -n_q_10_5 )
    dom5 = (left+botleft) * (leftbot + bot + rightbot) * (botright+right) * (left_q+botleft_q) * (leftbot_q + bot_q + rightbot_q) * (botright_q+right_q) * cyl23 * cubeleft*cubebot 

    geo = CSGeometry()
    geo.Add(dom11.mat("air").transp())
    geo.Add(dom6.mat("iron"))
    geo.Add(dom12.mat("air").transp())
    geo.Add(dom13.mat("airgap").transp())
    geo.Add(dom14.mat("air").transp())
    geo.Add(dom15.mat("air").transp())
    geo.Add(dom16.mat("iron"))
    geo.Add(dom17.mat("air").transp())

    geo.Add(dom1.mat("magnet1"))
    geo.Add(dom2.mat("magnet2"))
    if bCoarse:
        geo.Add(dom3.mat("iron").maxh(0.6))
        geo.Add(dom4.mat("iron").maxh(0.6))
        #geo.Add(dom3.mat("iron").maxh(2))
        #geo.Add(dom4.mat("iron").maxh(2))
    else:
        geo.Add(dom3.mat("iron").maxh(0.4))
        geo.Add(dom4.mat("iron").maxh(0.4))
    geo.Add(dom5.mat("iron"))

    geo.Add(dom7.mat("air").transp())
    geo.Add(dom8.mat("air").transp())
    geo.Add(dom9.mat("air").transp())
    geo.Add(dom10.mat("air").transp())

    geo.PeriodicSurfaces(cubeleft, cubebot, trafo=Trafo(Pnt(0,0,0),Vec(0,0,-1), 3.14159265358979323846/2))
    
    return geo

bCoarse = True

myzlength = 5 #40
geo = generateGeometry(myzlength, bCoarse)

mesh = Mesh(geo.GenerateMesh(maxh=1.5))
mesh.Curve(3)


ngsolve.internal.visoptions.clipsolution="vec"
ngsolve.internal.viewoptions.clipping.enable=1
ngsolve.internal.viewoptions.clipping.ny=0
ngsolve.internal.viewoptions.clipping.nz=-1
ngsolve.internal.viewoptions.clipping.dist=0


==> 5b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

sys.path.append('example5_motor3D')

import numpy as np
from math import pi
import math
from ngsolve import exp


def nuAca(s):
    par1 = 200
    par2 = 0.001
    par3 = 6
    nu0 = 1e7/(4*pi)
    nuVal = nu0-(nu0-par1) *exp( (-1)*par2*( s )**par3)
    return nuVal


bLinear  = False

mu0 = 4*pi*1e-7
nu0 = 1 / mu0
muriron = 5100
murmag = 1.086
BR = 1.28
numag = 1/(mu0 * murmag)
nu1lin = 1/(mu0 * muriron)

#param1 = 200
#param2 = 0.001
#param3 = 6;

order = 2
fes = Periodic(HCurl(mesh, order=order, dirichlet="outer", nograds=True))

F = Id(3)
Finv = Inv(F)
J = Det(F)

def Equation1a(u,v):
    if bLinear:
        return (nu1lin*( 1/J * F * curl(u))*(1/J * F * curl(v)) + 1e-1*(Finv.trans*u)*(Finv.trans*v))*J *dx(definedon=mesh.Materials("iron")) 
    else:
        return ( nuAca (sqrt( 1e-12 + InnerProduct(1/J * F*curl(u),1/J * F*curl(u)) ) )  *( 1/J * F * curl(u) )*( 1/J * F * curl(v) ) + 1e-1*(Finv.trans*u)*(Finv.trans*v))*J *dx(definedon=mesh.Materials("iron")) 

def Equation2a(u,v):
    return (1/mu0*( 1/J * F * curl(u) )*( 1/J * F * curl(v) ) + 1e-1*(Finv.trans*u)*(Finv.trans*v))*J *dx(definedon=mesh.Materials("air|airgap")) 

def Equation3a(u,v):
    return (numag*( 1/J * F * curl(u) )*( 1/J * F * curl(v) ) + 1e-1*(Finv.trans*u)*(Finv.trans*v) -numag*BR*CoefficientFunction((0.382683432365087,   0.923879532511288, 0))* (1/J * F * curl(v)) )*J *dx(definedon=mesh.Materials("magnet1")) 

def Equation4a(u,v):
    return (numag*(1/J * F * curl(u))*(1/J * F * curl(v)) + 1e-1*(Finv.trans*u)*(Finv.trans*v) -numag*BR*CoefficientFunction((-0.923879532511286,  -0.382683432365093, 0))*(1/J * F * curl(v)) )*J *dx(definedon=mesh.Materials("magnet2"))


def Equation_vol(u,v):
   return Equation1a(u,v) + Equation2a(u,v) + Equation3a(u,v) + Equation4a(u,v)
def Equation_bnd(u,v):
   return 0*u.Trace()*v.Trace()*ds

###################################################
def SolveNonlinearMinProblem(a,c,gfu,bprintinfo=True,tol=1e-11,maxits=25):
    res = gfu.vec.CreateVector()
    du  = gfu.vec.CreateVector()

    for it in range(maxits):
        if bprintinfo:
            print ("Newton iteration {:3}".format(it),end="")
            print ("energy = {:16}".format(a.Energy(gfu.vec)),end="")
    
        #solve linearized problem:
        a.Apply (gfu.vec, res)
        a.AssembleLinearization (gfu.vec)
        #inv = a.mat.Inverse(fesref.FreeDofs())
        inv = CGSolver (mat=a.mat, pre=c.mat, printrates = bprintinfo)
        du.data = inv * res
    
        #update iteration
        gfu.vec.data -= du

        #stopping criteria
        stopcritval = sqrt(abs(InnerProduct(du,res)))
        if bprintinfo:
            print ("<A u",it,", A u",it,">_{-1}^0.5 = ", stopcritval)
        if stopcritval < tol:
            break
        Redraw(blocking=True)
    return gfu

###################################################


def solvePDE():
    SolveNonlinearMinProblem(a,ca,gfu,bprintinfo=False,tol=1e-10,maxits=25)
                
    dCostdu.Assemble()
    a.AssembleLinearization(gfu.vec)
    inva = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky")
    gfp.vec.data = -inva.T * dCostdu.vec
    
    Draw(curl(gfu), mesh, 'B-Field')
    

def getNorm(x):
    return np.sqrt(np.dot(x,x)) 

def getRotMat(nn, ang):
    normN = getNorm(nn)
    n = 1/normN * nn
    R11 = n[0]*n[0]*(1-cos(ang))+cos(ang)
    R21 = n[1]*n[0]*(1-cos(ang))+n[2]*sin(ang)
    R31 = n[2]*n[0]*(1-cos(ang))-n[1]*sin(ang)
    
    R12 = n[0]*n[1]*(1-cos(ang))-n[2]*sin(ang)
    R22 = n[1]*n[1]*(1-cos(ang))+ cos(ang)
    R32 = n[2]*n[1]*(1-cos(ang))+ n[0]*sin(ang)
    
    R13 = n[0]*n[2]*(1-cos(ang))+ n[1]*sin(ang)
    R23 = n[1]*n[2]*(1-cos(ang))- n[0]*sin(ang)
    R33 = n[2]*n[2]*(1-cos(ang))+ cos(ang)
    
    R = np.array( ((R11, R12, R13), (R21, R22, R23), (R31, R32, R33)) )
    return R
    
def writeBrValues(gfsetCurrent, count):
    ########### writing objective function Br values ########
    curl_gfu = curl(gfu)
    r5 = 19.6666670000000
    r6 = 19.8333330000000
    myR = (r5+r6)/2
    nAngles = 90
    nZ = 21
    myZ = -0.5*myzlength

    deltaZ = myzlength / (nZ-1)
    p0 = np.array([myR, 0, myZ])

    zAxis = np.array([0,0,1])
    ang1 = (pi/2) / nAngles
    R1 = getRotMat(zAxis, ang1)

    fileName = outputFolder + "/Brvals_" + str(count) + ".m"
    myFile = open(fileName,"w+")
    myFile.write("Br_" + str(count) +" = [")
    myn2D = CoefficientFunction((X[0]/ sqrt( X[0]*X[0]+X[1]*X[1] ),X[1]/ sqrt( X[0]*X[0]+X[1]*X[1] ),0)) 

    mesh.UnsetDeformation()
    
    for iz in range(nZ):
        p0 = np.array([myR, 0, myZ])
        for iAngle in range(nAngles):
            mip = mesh(p0[0], p0[1], p0[2])      #mapped integration point
            
            myFile.write(str(np.dot(curl_gfu(mip), myn2D(mip))) + " ")  
            p0 =np.dot(R1,p0)
            
        myZ = myZ + deltaZ
        myFile.write("; ")
        
    mesh.SetDeformation(gfsetCurrent)
    
    myFile.write("]; \n")
    myFile.write("[X,Y] = meshgrid(1:"+str(nZ)+",1:"+str(nAngles)+"); surf(X', Y', Br_" + str(count) + ") \n")
    myFile.write("zlim([-2.5e-4 2.5e-4])")
    myFile.close()
    
    if count==0:
        myZ = -0.5*myzlength
        fileName_des = outputFolder + "/Brvals_desired.m"
        myFile_des = open(fileName_des,"w+")
        myFile_des.write("Brvals_des = [")
        for iz in range(nZ):
            p0 = np.array([myR, 0, myZ])
            for iAngle in range(nAngles):
                myFile_des.write(str( (-1)*ampZ5(p0[2])*sin(4*math.atan2(p0[1],p0[0])) ) + " ")  
                p0 =np.dot(R1,p0)
            
            myZ = myZ + deltaZ
            myFile_des.write("; ")
        myFile_des.write("]; \n")
        myFile_des.write("[X,Y] = meshgrid(1:"+str(nZ)+",1:"+str(nAngles)+"); surf(X', Y', Brvals_des) \n")
        myFile_des.write("zlim([-2.5e-4 2.5e-4])")
        myFile_des.close()
        


isComplex = False
isSurface = False



==> 5c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

def ampZ5(z):
	zVals = [-2.5, -2.25,-2.0,-1.75,-1.5,-1.25,-1.0,-0.75,-0.5,-0.25,0.0,0.25,0.5, 0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5]
	curlunAmps = [-2.5211798087681874e-06, 1.9614639680980222e-05, 4.81605893023604e-05, 7.664659195693064e-05, 0.00010507499608094244, 0.00013344821479685737,  0.00016176872621188784, 0.00017202207516936035, 0.0001728085510548293, 0.00017337616790171406, 0.00017372436883770188, 0.00017385345592827613, 0.00017376458443297516, 0.00017345974193725018, 0.00015211059610523964, 0.0001265087454329631, 0.00010088762296926188, 7.524580797282114e-05, 4.87911952166714e-05, 2.444554784931208e-05, 1.0321591976394745e-07]
	amps = BSpline (2, [0]+list(zVals), list(curlunAmps)) # [0] + is needed!
	return amps(z)

n2D = CoefficientFunction((X[0]/ sqrt( X[0]*X[0]+X[1]*X[1] ),X[1]/ sqrt( X[0]*X[0]+X[1]*X[1] ),0)) 

oneAirGap = CoefficientFunction( [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] )

Draw(oneAirGap, mesh, "oneAirGap")

def Cost_vol(u):
	return oneAirGap * ( InnerProduct(1/J * F *curl(u),n2D) + ampZ5(z)*sin(4*atan2(X[1],X[0])) )**2 *Det(F)* dx 
def Cost_bnd(u): 
    return 0*u.Trace()*u.Trace()*ds

costbnd = False


==> 5d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at


dirichletOpti = "outerVEC"

newton = False
lineSearch = True   #only relevant for newton == False
armijo_param = 0    #only relevant for newton == False and lineSearch == True

CR = False              #Cauchy Riemann term       (set False when using newton)
gamma_CR = 10       #only relevant for CR == True

regExt = False          #only relevant for newton == True
delta_regHess =0        #only relevant for newton == True
nDampedSteps = 0

moveMesh = False
nMeshOpti = -1

scale_init =  100000000   #only relevant for newton == False
scaleIncreaseFactor = 1.2     #only relevant for newton == False and lineSearch == True

iter_max = 1000
tol_scale = 1e-10
tol_gfX = 1e-99
tol_J = 5e-10

myAlpha = 1


==> 6a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

from netgen.csg import *
from netgen.meshing import *
from ngsolve.internal import visoptions
from ngsolve import *

geo = CSGeometry()
sphere = Sphere(Pnt(0,0,0),1).bc("outer")
geo.Add(sphere)
mesh = Mesh(geo.GenerateMesh(perfstepsend=MeshingStep.MESHSURFACE,optsteps2d=3,maxh=0.2))
mesh.Curve(3)

dim = mesh.dim


==> 6b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

order = 3
fes = H1(mesh,order = order)

F = Id(3)
tangDet = Det(F) * Norm( Inv(F).trans*specialcf.normal(3) )
Bmat = (Id(3) - 1/Norm(Inv(F).trans*specialcf.normal(3))**2 * OuterProduct(Inv(F).trans*specialcf.normal(3), Inv(F).trans*specialcf.normal(3)) ) * Inv(F).trans

func = CoefficientFunction(X[0]*X[1]*X[2])

def Equation_vol(u,v):
    return ( 0* u * v) * dx
def Equation_bnd(u,v):
    return ( (Bmat*grad(u).Trace()) * (Bmat*grad(v).Trace()) + u.Trace()*v.Trace() - func * v.Trace()) * tangDet * ds

def solvePDE():
    Newton(a, gfu, printing = False)
    
    dCostdu.Assemble()
    a.AssembleLinearization(gfu.vec)
    inva = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky")
    gfp.vec.data = -inva.T * dCostdu.vec

isComplex = False
isSurface = True


==> 6c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

ud = CoefficientFunction(0)

def Cost_vol(u):
	return 0 * (u - ud)**2 * Det(F) * dx
def Cost_bnd(u):
    return (u - ud)**2 * tangDet * ds

costbnd = True


==> 6d_shapeopt.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at


dirichletOpti = ""

newton = False
lineSearch = True   #only relevant for newton == False
armijo_param = 0#0.1    #only relevant for newton == False and lineSearch == True

CR = False   #Cauchy Riemann term       (set False when using newton)
gamma_CR = 10       #only relevant for CR == True

moveMesh = False
nMeshOpti = -1

regBnd = False   #only relevant for newton == True
delta_regHess = 0.001   #only relevant for newton == True
nDampedSteps = -1

scale_init =  1000   #only relevant for newton == False
scaleIncreaseFactor = 1.2     #only relevant for newton == False and lineSearch == True

iter_max = 1000
tol_scale = 1e-10
tol_gfX = 1e-8
tol_J = 1e-8

myAlpha = 1


==> 7a_geo.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

geo = SplineGeometry()
x1left = 0.2
x1right = 0.8
pnts =[(x1left,0),
       (x1right,0),
       (x1right,1),
       (x1left,1)]
p1,p2,p3,p4 = [geo.AppendPoint(*pnt) for pnt in pnts]
geo.Append(["line",p1,p2],leftdomain=1, rightdomain=0, bc="bottom")
geo.Append(["line",p2,p3],leftdomain=1, rightdomain=0, bc="right")
geo.Append(["line",p3,p4],leftdomain=1, rightdomain=0, bc="top")
geo.Append(["line",p4,p1],leftdomain=1, rightdomain=0, bc="left")

mesh = Mesh(geo.GenerateMesh(maxh=0.02))


==> 7b_pde.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

order = 1
fes = H1(mesh, order=order, dirichlet="bottom|left|right")
fesAdj = H1(mesh, order=order, dirichlet="left|top|right")
p,w = fesAdj.TnT()
aAdj = BilinearForm(fesAdj, symmetric = False)
aAdj += (grad(p)[1] * w + grad(p)[0]*grad(w)[0] )*dx

F11 = Parameter(1)
F12 = Parameter(0)
F21 = Parameter(0)
F22 = Parameter(1)
F = CoefficientFunction((F11, F12, F21, F22), dims=(2,2)) #Id(2)

f = CoefficientFunction((X[0]*(1-X[0])+2*X[1]))

def Equation_vol(u,v):
   return ( (Inv(F.trans)*grad(u))[1]*v + (Inv(F.trans)*grad(u))[0]*(Inv(F.trans)*grad(v))[0]-f*v)*Det(F)*dx

def solvePDE():
    Newton(a, gfu, printing = False)
    
    dCostdu.Assemble()
    aAdj.Assemble()
    invaAdj = aAdj.mat.Inverse(fesAdj.FreeDofs(), inverse="umfpack")
    gfp.vec.data = -invaAdj * dCostdu.vec




==> 7c_cost.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at
 
ud = X[0]*(1-X[0])*X[1]

def Cost_vol(u): 
    return (u-ud)*(u-ud)*Det(F)*dx


==> codeSnippets.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

SURF = False

if not SURF:
    ############## Section 2.1 #################
    from ngsolve import *
    from netgen.geom2d import SplineGeometry

    geo = SplineGeometry()
    geo.AddCircle((0.5,0.5),0.5,bc="circle") 

    mesh = Mesh(geo.GenerateMesh(maxh=0.2))
    mesh.Curve(3) 
    
    fes = H1(mesh, order=3, dirichlet="circle") 

    u = fes.TrialFunction()     
    w = fes.TestFunction() 
    
    X = CoefficientFunction((x,y,z))
    
    L = LinearForm(fes)
    f1 = (2*X[1]*(1-X[1])+2*X[0]*(1-X[0]))
    L += f1 * w * dx

    a = BilinearForm(fes, symmetric=True)
    a += grad(u)*grad(w)*dx
    
    a.Assemble()
    L.Assemble()

    gfu = GridFunction(fes)
    gfu.vec.data = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky") * L.vec

    Draw (gfu, mesh, "state")
    
    input("End of Section 2.1. Press enter to continue.")
    ############## Section 2.2 #################
    v = Parameter(1)
    expr = 2*x*x+3*y
    dexpr = expr.Diff(x,v)
    print(expr)
    print(dexpr)
    
    u = fes.TrialFunction()  # symbolic object
    w = fes.TestFunction()   # symbolic object
    gf = GridFunction(fes)
    gf.Set(x*x*y)

    u = fes.TrialFunction()  # symbolic object
    w = fes.TestFunction()   # symbolic object
    gf = GridFunction(fes)
    gf.Set(x*x*y)

    print("Diff u w.r.t. x", u.Diff(x))
    print("Diff w w.r.t. x", w.Diff(x))
    print("Diff gf w.r.t. x", gf.Diff(x))
    
    input("End of Section 2.2. Press enter to continue.")
    ############## Section 3 #################
    
    ############## Section 3.1 #################    
    f = ((X[0]-0.5)/1.3)**2+(1.3*(X[1]-0.5))**2 - 0.5**2

    F = Id(2)               # symbolic identity matrix
    G_f = f * Det(F) * dx
    
    VEC = VectorH1(mesh, order=1, dirichlet="") #vectorial FE space of order 1  
    V = VEC.TestFunction()

    dJOmega_f = LinearForm(VEC)
    dJOmega_f += G_f.Diff(X, V) 
    dJOmega_f += G_f.Diff(F, grad(V))
    
    G_f_bnd = f * Det(F) * Norm( Inv(F).trans*specialcf.normal(2) ) * ds

    dJOmega_f_bnd = LinearForm(VEC)
    dJOmega_f_bnd+=G_f_bnd.Diff(X, V)                             # no trace needed
    dJOmega_f_bnd+=G_f_bnd.Diff(F,grad(V).Trace())               # trace needed
    
    input("End of Section 3.1. Press enter to continue.")
    ############## Section 3.2 #################
    d2JOmega_f = BilinearForm(VEC)
    W = VEC.TrialFunction()

    d2JOmega_f+=(G_f.Diff(X,W)+G_f.Diff(F,grad(W))).Diff(X,V) 
    d2JOmega_f+=(G_f.Diff(X,W)+G_f.Diff(F,grad(W))).Diff(F,grad(V)) 
    
    d2JOmega_f_bnd = BilinearForm(VEC)

    d2JOmega_f_bnd+=(G_f_bnd.Diff(X, W)+G_f_bnd.Diff(F,grad(W).Trace())).Diff(X, V)
    d2JOmega_f_bnd+=(G_f_bnd.Diff(X, W)+G_f_bnd.Diff(F,grad(W).Trace())).Diff(F,grad(V).Trace())
    
    input("End of Section 3.2. Press enter to continue.")
    ############## Section 4.2 #################
    ud = X[0]*(1-X[0])*X[1]*(1-X[1])
    def Cost(u):
        return (u-ud)**2 * Det(F) * dx

    #solve adjoint equation
    gfp = GridFunction(fes)
    dCostdu = LinearForm(fes)
    dCostdu += Cost(gfu).Diff(gfu, w)
    dCostdu.Assemble()
    gfp.vec.data = -a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky").T * dCostdu.vec

    Draw(gfp, mesh, "adjoint")
    
    def Equation(u,w):
        return ((Inv(F).trans * grad(u)) * (Inv(F).trans * grad(w)) - f*w)*Det(F)*dx
        
    G_pde = Cost(gfu) + Equation(gfu, gfp) 

    dJOmega_pde = LinearForm(VEC)
    dJOmega_pde += G_pde.Diff(X, V) 
    dJOmega_pde += G_pde.Diff(F, grad(V)) 
    
    input("End of Section 4.2. Press enter to continue.")
    ############## Section 4.3 #################
    
    X2 = FESpace([fes, fes])
    dsu, dsp = X2.TrialFunction()
    uTest, pTest = X2.TestFunction()
    gfV = GridFunction(VEC)
    gfW = GridFunction(VEC)
    gfV.Set((X[0]*X[0]*X[1]*exp(X[1]),X[1]*X[1]*X[0]*exp(X[0]))) 
    gfW.Set((X[1]*X[1]*X[0]*exp(X[0]),X[0]*X[0]*X[1]*exp(X[1]))) 
    
    shapeHessLag2 = BilinearForm(X2)
    shapeGradLag2 = LinearForm(X2)

    shapeHessLag2 += (G_pde.Diff(gfu, uTest)).Diff(gfu, dsu)   #block (1,1)
    shapeHessLag2 += (G_pde.Diff(gfu, uTest)).Diff(gfp, dsp)   #block (1,2)
    shapeHessLag2 += (G_pde.Diff(gfp, pTest)).Diff(gfu, dsu)   #block (2,1)
        
    #line 1
    shapeGradLag2 += (G_pde.Diff(gfu, uTest)).Diff(F, grad(gfV)) 
    shapeGradLag2 += (G_pde.Diff(gfu, uTest)).Diff(X, gfV) 

    #line 2
    shapeGradLag2 += (G_pde.Diff(gfp,pTest)).Diff(F, grad(gfV))
    shapeGradLag2 += (G_pde.Diff(gfp,pTest)).Diff(X, gfV) 
    
    gfCombined2 = GridFunction(X2)
    shapeHessLag2.Assemble()
    shapeGradLag2.Assemble()
    gfCombined2.vec.data = shapeHessLag2.mat.Inverse(X2.FreeDofs(), inverse = "umfpack") * shapeGradLag2.vec

    gfdsu = GridFunction(fes)
    gfdsp = GridFunction(fes)
    gfdsu.vec.data = gfCombined2.components[0].vec
    gfdsp.vec.data = gfCombined2.components[1].vec

    Draw(gfdsu, mesh, "dsu")
    Draw(gfdsp, mesh, "dsp")
    
    w1 = fes.TrialFunction()
    q1 = fes.TrialFunction()

    shapeHess11 = BilinearForm(VEC)
    shapeHess11 += (G_pde.Diff(F,grad(W))+G_pde.Diff(X, W)).Diff(F,grad(V)) 
    shapeHess11 += (G_pde.Diff(F,grad(W))+G_pde.Diff(X, W)).Diff(X, V) 
    shapeHess11.Assemble()

    shapeHess12 = BilinearForm(trialspace = fes, testspace = VEC)
    shapeHess12 += (G_pde.Diff(F, grad(V)) + G_pde.Diff(X, V)).Diff(gfu,w1)    
    shapeHess12.Assemble()

    shapeHess13 = BilinearForm(trialspace = fes, testspace = VEC)
    shapeHess13 += (G_pde.Diff(F, grad(V)) + G_pde.Diff(X, V)).Diff(gfp,q1)  
    shapeHess13.Assemble()

    av = gfV.vec.CreateVector()
    av.data = shapeHess11.mat * gfV.vec

    adsu = gfV.vec.CreateVector()
    adsu.data = shapeHess12.mat * gfdsu.vec

    adsp = gfV.vec.CreateVector()
    adsp.data = shapeHess13.mat * gfdsp.vec

    d2J =  InnerProduct(gfW.vec, av) + InnerProduct(gfW.vec, adsu) + InnerProduct(gfW.vec, adsp)
    
    input("End of Section 4.3. Press enter to continue.")
    ############## Section 5 #################
    G_f_0 = f * dx
    dJOmega_f_0 = LinearForm(VEC)
    dJOmega_f_0 += G_f_0.DiffShape(V)
    
    dJOmega_f.Assemble()
    dJOmega_f_0.Assemble()
    differenceVec = dJOmega_f.vec.CreateVector()
    differenceVec.data = dJOmega_f.vec - dJOmega_f_0.vec
    print("|dJOmega_f - dJOmega_f_0| = ", Norm(differenceVec) )
    
    d2JOmega_f_0 = BilinearForm(VEC)
    d2JOmega_f_0+=G_f_0.DiffShape(V).DiffShape(W)
    
    def Cost_0(u):
        return (u-ud)**2 * dx

    def Equation_0(u,w):
        return (grad(u) * grad(w) - f1*w) *dx

    G_pde_0 = Cost_0(gfu) + Equation_0(gfu, gfp)

    dJOmega_pde_0 = LinearForm(VEC)
    dJOmega_pde_0 += G_pde_0.DiffShape(V)
    
    shapeHess11_0 = BilinearForm(VEC)
    shapeHess11_0 += G_pde_0.DiffShape(W).DiffShape(V)
    
    G_f_bnd_0 = f * ds
    dJOmega_f_bnd_0 = LinearForm(VEC)
    dJOmega_f_bnd_0 += G_f_bnd_0.DiffShape(V)
    
    input("End of Section 5. Press enter to continue.")
    ############## Section 6.2.2 #################
    
    gfset = GridFunction(VEC)
    Draw(gfset, mesh, "gfset")
    SetVisualization (deformation=True)
    gfset.Set((X[0]*X[0]*X[1],X[1]*X[1]*X[0]))
    mesh.SetDeformation(gfset)
    Redraw()
    
    print(Integrate(1, mesh))
    mesh.UnsetDeformation()
    print(Integrate(1, mesh))
    
    def solvePDE():
        a.Assemble()
        L.Assemble()
        dCostdu.Assemble()

        inva = a.mat.Inverse(fes.FreeDofs(), inverse="sparsecholesky")    
        gfu.vec.data = inva * L.vec
        gfp.vec.data = -inva.T * dCostdu.vec
        
    def eps(u):
        return 1/2 * (grad(u)+grad(u).trans)

    aX = BilinearForm(VEC)
    W, V = VEC.TnT()    # define trial function W and test function V

    aX += InnerProduct(eps(W), eps(V))*dx + InnerProduct(W, V)*dx
    aX += 10 * (grad(W)[1,1] - grad(W)[0,0])*(grad(V)[1,1] - grad(V)[0,0])*dx
    aX += 10 * (grad(W)[1,0] + grad(W)[0,1])*(grad(V)[1,0] + grad(V)[0,1])*dx

    
    alpha = 1 
    alpha_incr_factor = 1.2
    gamma = 1e-4
    Nmax = 100
    epsilon = 1e-7

    isConverged = False
    gfset.Set((0,0))
    gfX = GridFunction(VEC)
    gfsetTemp = GridFunction(VEC)

    solvePDE()
    Jnew = Integrate(Cost(gfu), mesh)
    Jold = Jnew

    for k in range(Nmax):
        mesh.SetDeformation(gfset)
        aX.Assemble()
        dJOmega_pde.Assemble()
        invaX = aX.mat.Inverse(VEC.FreeDofs(), inverse="sparsecholesky")
        gfX.vec.data = invaX * dJOmega_pde.vec    
        currentNormGFX = Norm(gfX.vec)
        
        while True:
            if currentNormGFX < epsilon:
                isConverged = True
                break
            
            gfsetTemp.vec.data = gfset.vec - alpha * gfX.vec
            mesh.SetDeformation(gfsetTemp)
            solvePDE()
            Jnew = Integrate (Cost(gfu), mesh)
            mesh.UnsetDeformation()
            if Jnew < Jold - gamma * alpha * currentNormGFX**2 :
                Jold = Jnew
                gfset.vec.data = gfsetTemp.vec
                alpha *= alpha_incr_factor
                break
            else:
                alpha = alpha / 2
        Redraw(blocking=True)   
        
    def moveNGmesh2D(displ, mesh):
        for p in mesh.ngmesh.Points():
            v = displ(mesh(p[0],p[1]) )
            p[0] += v[0]
            p[1] += v[1]
        mesh.ngmesh.Update()    
        
        
    input("End of Section 6.2.2. Press enter to continue.")
    ############## Section 6.2.3 #################
        
    VEC2 = VectorH1(mesh, order=1, dirichlet = "circle") #auxiliary space for boundary conditions
    aX = BilinearForm(VEC)
    aX +=G_f_0.DiffShape(W).DiffShape(V)
    aX += 100 * InnerProduct(W, specialcf.tangential(2)) * InnerProduct(V, specialcf.tangential(2))*ds
    aX.Assemble()
    invAX = aX.mat.Inverse(~VEC2.FreeDofs(), inverse="umfpack")

    gfX_bnd = GridFunction(VEC)
    gfX_bnd.vec.data = invAX * dJOmega_f_0.vec
    
    def getExtension(gfX_bnd, freedofs, gfX_ext):
        u,v = VEC.TnT()
        aX_ext = BilinearForm(VEC)
        aX_ext += InnerProduct(grad(u)+grad(u).trans,grad(v))*dx+InnerProduct(u,v)*dx

        gfX_ext.Set(gfX_bnd)
        aX_ext.Assemble()

        r = gfX_bnd.vec.CreateVector()
        r.data = (-1) * aX_ext.mat * gfX_ext.vec

        gfX_ext.vec.data += aX_ext.mat.Inverse(freedofs=freedofs) * r
        
    getExtension(gfX_bnd, VEC2.FreeDofs(), gfX) 
    gfset.Set((0,0))
    gfset.vec.data = gfset.vec - 1 * gfX.vec
    
    input("End of Section 6.2.3. Press enter to continue.")
    ############## Section 6.2.4 #################
    
    X3 = FESpace([VEC, fes, fes])      
    PHI, u1, p1= X3.TrialFunction()
    PSI, uTest1, pTest1 = X3.TestFunction() 
    
    shapeHessLag3 = BilinearForm(X3)
    shapeHessLag3+= G_pde_0.DiffShape(PHI).DiffShape(PSI)        #block (1,1)
    shapeHessLag3 += G_pde_0.DiffShape(PSI).Diff(gfu,u1)         #block (1,2)
    shapeHessLag3 += G_pde_0.DiffShape(PSI).Diff(gfp,p1)         #block (1,3)
    shapeHessLag3 += G_pde_0.Diff(gfu, uTest1).DiffShape(PHI)    #block (2,1) 
    shapeHessLag3 += (G_pde_0.Diff(gfu, uTest1)).Diff(gfu, u1)   #block (2,2)
    shapeHessLag3 += (G_pde_0.Diff(gfu, uTest1)).Diff(gfp, p1)   #block (2,3)
    shapeHessLag3 += G_pde_0.Diff(gfp,pTest1).DiffShape(PHI)     #block (3,1)
    shapeHessLag3 += (G_pde_0.Diff(gfp,pTest1)).Diff(gfu, u1)    #block (3,2)
    
    shapeGradLag3 = LinearForm(X3)
    shapeGradLag3 += (-1) * G_pde_0.DiffShape(PSI)
    
    delta = 1
    shapeHessLag3 += delta * InnerProduct(PHI, specialcf.tangential(2)) * InnerProduct(PSI, specialcf.tangential(2))*ds
    
    # copy of VEC with Dirichlet boundary conditions on whole boundary:
    VEC2 = VectorH1(mesh, order = 1, dirichlet = ".*")    
    freeDofsCombined=BitArray(VEC2.ndof + 2*fes.ndof)
    for i in range(VEC2.ndof):
        freeDofsCombined[i] = not VEC2.FreeDofs()[i]
    for i in range(fes.ndof):
        freeDofsCombined[VEC2.ndof+i] = fes.FreeDofs()[i]
        freeDofsCombined[VEC2.ndof+fes.ndof+i] = fes.FreeDofs()[i]
    
    gfCombined3 = GridFunction(X3)
    shapeHessLag3.Assemble()
    shapeGradLag3.Assemble()
    gfCombined3.vec.data = shapeHessLag3.mat.Inverse(freedofs=freeDofsCombined, inverse="umfpack") * shapeGradLag3.vec
    
    Vtilde_bnd = GridFunction(VEC)
    Vtilde = GridFunction(VEC)
    Vtilde_bnd.vec.data = gfCombined3.components[0].vec
    getExtension(Vtilde_bnd, VEC2.FreeDofs(), Vtilde) 

    gfset.vec.data = gfset.vec + 1 * Vtilde.vec
    
    input("End of Section 6.2.4. Press enter to continue.")
    
    
    
    
    
    
    
    
    
else:       #if SURF == True
    ############## Section 4.4 #################
    from netgen.csg import *
    from netgen.meshing import *
    from ngsolve.internal import visoptions
    from ngsolve import *

    geo_surf = CSGeometry()
    sphere = Sphere(Pnt(0,0,0),1).bc("outer")
    geo_surf.Add(sphere)
    mesh_surf = Mesh(geo_surf.GenerateMesh(perfstepsend=MeshingStep.MESHSURFACE,optsteps2d=3,maxh=0.2))
    mesh_surf.Curve(3)
    fes_surf = H1(mesh_surf,order = 3)
    
    X = CoefficientFunction((x,y,z))
    func = CoefficientFunction(X[0]*X[1]*X[2])
    F = Id(3)
    tangDet = Det(F) * Norm( Inv(F).trans*specialcf.normal(3) )
    Bmat = (Id(3) - 1/Norm(Inv(F).trans*specialcf.normal(3))**2 * OuterProduct(Inv(F).trans*specialcf.normal(3), Inv(F).trans*specialcf.normal(3)) ) * Inv(F).trans

    def Equation_surf(u,w):
        return ( (Bmat*grad(u).Trace()) * (Bmat*grad(w).Trace()) + u*w - func * w) * tangDet * ds

    def Cost_surf(u):
        return u**2 * tangDet * ds
    
    #set up and solve state equation
    u_surf, w_surf = fes_surf.TnT()
    a = BilinearForm(fes_surf)
    a += Equation_surf(u_surf, w_surf)
    gfu_surf = GridFunction(fes_surf)
    solvers.Newton(a, gfu_surf, printing = False)
    Draw(gfu_surf, mesh_surf, "gfu_surf")
    
    #solve adjoint equation
    lfcost_surf = LinearForm(fes_surf)
    lfcost_surf += Cost_surf(gfu_surf).Diff(gfu_surf, w_surf)
    lfcost_surf.Assemble()
    inva = a.mat.Inverse(fes_surf.FreeDofs(), inverse="sparsecholesky")
    gfp_surf = GridFunction(fes_surf)
    gfp_surf.vec.data = -inva.T * lfcost_surf.vec
    Draw(gfp_surf, mesh_surf, "gfp_surf")
    
    G_surf = Cost_surf(gfu_surf) + Equation_surf(gfu_surf, gfp_surf)

    VEC3d = VectorH1(mesh_surf, order=1)
    V3d = VEC3d.TestFunction()
    dJOmega_surf = LinearForm(VEC3d)
    dJOmega_surf += G_surf.Diff(X, V3d) + G_surf.Diff(F, Grad(V3d).Trace())
    
    input("End of Section 4.4. Press enter to continue.")
    ############## Section 5 #################
    
    def Cost_surf_0(u):
        return u**2 * ds
    def Equation_surf_0(u,w):
        return  (grad(u).Trace()*grad(w).Trace() + u*w - func * w) * ds
    G_surf_0 = Cost_surf_0(gfu_surf) + Equation_surf_0(gfu_surf, gfp_surf)
    dJOmega_surf_0 = LinearForm(VEC3d)
    dJOmega_surf_0 += G_surf_0.DiffShape(V3d) 
    
    input("End of Section 5. Press enter to continue.")


==> main_shapeOptimization.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

import sys

import netgen.gui
import time

from ngsolve import *
from netgen.geom2d import unit_square
from netgen.geom2d import SplineGeometry

from ngsolve.internal import visoptions
from ngsolve.solvers import *
from math import pi, cos, sin

ngsglobals.msg_level = 1
visoptions.vecfunction='gfset'
SetVisualization (deformation=True)
X = CoefficientFunction((x,y,z))

######################################################
######################################################
exampleNumber = 5#2
######################################################
#1  int f (use other main file)
#2  Poisson
#3  Nonlinear elasticity 
#4  Helmholtz 
#5  Electric motor 3D
#6  Surface PDE
########################################################
if exampleNumber == 1:
    print("Please use other main file.")
    sys.exit(0)
elif exampleNumber == 2:
    exec(open("2a_geo.py").read())
    exec(open("2b_pde.py").read())
    exec(open("2c_cost.py").read())
    exec(open("2d_shapeopt.py").read())
elif exampleNumber == 3:
    exec(open("3a_geo.py").read())
    exec(open("3b_pde.py").read())
    exec(open("3c_cost.py").read())
    exec(open("3d_shapeopt.py").read())
elif exampleNumber == 4:
    exec(open("4a_geo.py").read())
    exec(open("4b_pde.py").read())
    exec(open("4c_cost.py").read())
    exec(open("4d_shapeopt.py").read())
elif exampleNumber == 5:
    exec(open("5a_geo.py").read())
    exec(open("5b_pde.py").read())
    exec(open("5c_cost.py").read())
    exec(open("5d_shapeopt.py").read())
elif exampleNumber == 6:
    exec(open("6a_geo.py").read())
    exec(open("6b_pde.py").read())
    exec(open("6c_cost.py").read())
    exec(open("6d_shapeopt.py").read())
elif exampleNumber == 7:
    print("Please use other main file.")
    sys.exit(0)
else:
    print("Invalid example number. Insert integer between 1 and 6")
    sys.exit()

############### Checking input... ############
def checkInput(stream=None):
    if stream is None:
        stream = sys.stdout
        
    stream.write("isComplex == " + str(isComplex) + "\n" )
    stream.write("isSurface == " + str(isSurface) + "\n" )
    #optimization parameters
    stream.write("newton == " + str(newton) +"\n")
    if newton == False:
        stream.write("lineSearch == " + str( lineSearch)  +"\n")
        if lineSearch == True:
            stream.write("armijo_param == " + str( armijo_param)  +"\n")
            stream.write("scaleIncreaseFactor == " + str( scaleIncreaseFactor)  +"\n")
        stream.write("scale_init == " + str( scale_init)  +"\n")
        stream.write("myAlpha == " + str(myAlpha)  +"\n")
    else:   #newton == True
        stream.write("regExt == " + str( regExt)  +"\n")
        stream.write("delta_regHess == " + str( delta_regHess)  +"\n")
        stream.write("nDampedSteps == " + str( nDampedSteps)  +"\n")
        
    stream.write("CR == " + str( CR)  +"\n")
    if CR == True:
        stream.write("gamma_CR == " + str( gamma_CR)  +"\n")
    
    stream.write("moveMesh == " + str(moveMesh)  +"\n")
    if moveMesh == True:
        stream.write("nMeshOpti == " + str(nMeshOpti)  +"\n")
        

    stream.write("iter_max == " + str( iter_max)  +"\n")
    stream.write("tol_scale == " + str( tol_scale)  +"\n")
    stream.write("tol_gfX == " + str( tol_gfX)  +"\n")
    stream.write("tol_J == " + str( tol_J)  +"\n")
    
    stream.write("\n ndofs == " + str(fes.ndof)  +"\n")
    stream.write("nVerts == " + str(mesh.nv)  +"\n")
    stream.write("nElems == " + str(mesh.ne)  +"\n")
    stream.write("nFaces == " + str(mesh.nface)  +"\n")
    stream.write("polyDegree == " + str(order)  +"\n")
    

#write parameters to file (create folder named "output" manually first)
outputFolder = "output"
fileName1 = outputFolder + "/params.txt"
myFile1 = open(fileName1,"w+")
checkInput(myFile1)
myFile1.close()

checkInput()        #writes parameters to console
###########################
def getExtension(gfX_bnd, freedofs, gfX_ext):
    u,v = VEC.TnT()
    aX_ext = BilinearForm(VEC)
    aX_ext += InnerProduct(grad(u)+grad(u).trans, grad(v))*dx# + InnerProduct(u,v)*dx

    gfX_ext.Set(gfX_bnd, BND)

    aX_ext.Assemble()

    r = gfX_bnd.vec.CreateVector()
    r.data = (-1) * aX_ext.mat * gfX_bnd.vec

    gfX_ext.vec.data += aX_ext.mat.Inverse(freedofs=freedofs) * r
###########################################
def moveNGmesh(displ, mesh):
    for p in mesh.ngmesh.Points():
        mip = mesh(p[0],p[1])
        v = displ(mip)
        p[0] += v[0]
        p[1] += v[1]
    mesh.ngmesh.Update()    
###########################################

VEC = VectorH1(mesh, order=order, dirichlet = dirichletOpti)

freeDofsCombined=BitArray(VEC.ndof + 2*fes.ndof)
for i in range(VEC.ndof):
    freeDofsCombined[i] = not VEC.FreeDofs()[i]
for i in range(fes.ndof):
    freeDofsCombined[VEC.ndof+i] = fes.FreeDofs()[i]
    freeDofsCombined[VEC.ndof+fes.ndof+i] = fes.FreeDofs()[i]

if newton == True:
    X3 = FESpace([VEC, fes, fes])

    # define trial and test functions for newton system
    PHI, w, q = X3.TrialFunction()
    PSI, uTest, pTest = X3.TestFunction()

# for first order method
PHIVEC = VEC.TrialFunction()
PSIVEC = VEC.TestFunction()

# define trial and test functions for state and adjoint problems
u, v = fes.TnT()
pTest1 = fes.TestFunction()

gfset = GridFunction(VEC)
gfsetTemp = GridFunction(VEC)
if mesh.dim==2:
    gfset.Set((0,0))
elif mesh.dim == 3:
    gfset.Set((0,0,0))

gfX = GridFunction(VEC)
gfX_bnd = GridFunction(VEC)
gfu = GridFunction(fes)
gfp = GridFunction(fes)

a = BilinearForm(fes)
if isComplex == False:
    a += Equation_vol(u, v)
    G_vol = Cost_vol(gfu) + Equation_vol(gfu,gfp)
    a += Equation_bnd(u,v)
    G_bnd=Cost_bnd(gfu)+Equation_bnd(gfu,gfp)
    ca = Preconditioner(a,"direct", inverse="sparsecholesky")
else:
    a += Equation_lhs_vol(u, v)
    a += Equation_lhs_bnd(u,v)
    f = LinearForm(fes)
    f += Equation_rhs(v)
    G_vol = Cost_vol(gfu) + Equation_lhs_vol(gfu,gfp) + Equation_rhs(gfp)
    G_bnd = Cost_bnd(gfu) + Equation_lhs_bnd(gfu, gfp)
    ca = Preconditioner(a,"direct") #<- sparse direct solver


Draw(gfX,mesh,"gfX")
Draw (gfp, mesh, "adjoint")
Draw (gfu, mesh, "state")
if exampleNumber == 5:
    Draw(curl(gfu), mesh, "curl(gfu)")
Draw(gfset,mesh,"gfset")

#define right hand side for adjoint equation
dCostdu = LinearForm(fes)
dCostdu += Cost_vol(gfu).Diff(gfu,pTest1)
if costbnd == True:
    dCostdu += Cost_bnd(gfu).Diff(gfu,pTest1)

if newton == True:
    gfCombined = GridFunction(X3)
    
    shapeHessLag = BilinearForm(X3)
    
    shapeHessLag+= ( G_vol.Diff(F,grad(PHI)) +  G_vol.Diff(X, PHI) ).Diff(F,grad(PSI))
    shapeHessLag+= ( G_vol.Diff(F,grad(PHI)) +  G_vol.Diff(X, PHI) ).Diff(X, PSI)
    
    shapeHessLag+= ( G_bnd.Diff(F,grad(PHI).Trace()) +  G_bnd.Diff(X, PHI) ).Diff(F,grad(PSI).Trace())
    shapeHessLag+= ( G_bnd.Diff(F,grad(PHI).Trace()) +  G_bnd.Diff(X, PHI) ).Diff(X, PSI)
    
    if regExt == True:
        shapeHessLag += delta_regHess * InnerProduct(PHI, specialcf.tangential(mesh.dim)) * InnerProduct(PSI, specialcf.tangential(mesh.dim))*ds
    else:
        shapeHessLag += delta_regHess * InnerProduct(grad(PHI), grad(PSI)) * dx
        shapeHessLag += delta_regHess * InnerProduct(PHI, PSI) * dx
        
    if CR == True:
        shapeHessLag += gamma_CR * (grad(PHI)[0,0] - grad(PHI)[1,1])*(grad(PSI)[0,0] - grad(PSI)[1,1]) *dx
        shapeHessLag += gamma_CR * (grad(PHI)[1,0] + grad(PHI)[0,1])*(grad(PSI)[1,0] + grad(PSI)[0,1]) *dx
    
    #block 1,2
    shapeHessLag += (G_vol.Diff(F, grad(PSI)) + G_vol.Diff(X, PSI)).Diff(gfu, w)
    shapeHessLag += (G_bnd.Diff(F, grad(PSI).Trace()) + G_bnd.Diff(X, PSI)).Diff(gfu, w)
        
    #block 1,3
    shapeHessLag += (G_vol.Diff(F, grad(PSI)) + G_vol.Diff(X, PSI)).Diff(gfp, q)
    shapeHessLag += (G_bnd.Diff(F, grad(PSI).Trace()) + G_bnd.Diff(X, PSI)).Diff(gfp, q)
    
    #block 2,1 
    shapeHessLag += (G_vol.Diff(gfu, uTest)).Diff(F, grad(PHI)) + (G_vol.Diff(gfu, uTest)).Diff(X, PHI)
    shapeHessLag += (G_bnd.Diff(gfu, uTest)).Diff(F, grad(PHI).Trace()) + (G_bnd.Diff(gfu, uTest)).Diff(X, PHI)
    
    #block 2,2
    shapeHessLag += (G_vol.Diff(gfu, uTest)).Diff(gfu, w)
    shapeHessLag += (G_bnd.Diff(gfu, uTest)).Diff(gfu, w)
    
    #block 2,3
    shapeHessLag += (G_vol.Diff(gfu, uTest)).Diff(gfp, q)
    shapeHessLag += (G_bnd.Diff(gfu, uTest)).Diff(gfp, q)
    
    #block 3,1
    shapeHessLag += (G_vol.Diff(gfp,pTest)).Diff(F, grad(PHI)) + (G_vol.Diff(gfp,pTest)).Diff(X, PHI)
    shapeHessLag += (G_bnd.Diff(gfp,pTest)).Diff(F, grad(PHI).Trace()) + (G_bnd.Diff(gfp,pTest)).Diff(X, PHI) 
    
    #block 3,2
    shapeHessLag += (G_vol.Diff(gfp,pTest) ).Diff(gfu, w)    
    shapeHessLag += (G_bnd.Diff(gfp,pTest) ).Diff(gfu, w)
    
    cHess = Preconditioner(shapeHessLag, "direct")
    #####
    shapeGradLag = LinearForm(X3)
    
    #line 1
    shapeGradLag += G_vol.Diff(F, grad(PSI)) + G_vol.Diff(X, PSI)
    shapeGradLag += G_bnd.Diff(F, grad(PSI).Trace()) + G_bnd.Diff(X, PSI)
    
    #line 2
    shapeGradLag += G_vol.Diff(gfu, uTest)    
    shapeGradLag += G_bnd.Diff(gfu, uTest)
    
    #line 3
    shapeGradLag += G_vol.Diff(gfp, pTest)    
    shapeGradLag += G_bnd.Diff(gfp, pTest)
    
else:   #i.e. newton == False
    aX = BilinearForm(VEC)    
    if isSurface == False:
        aX += myAlpha * InnerProduct(grad(PHIVEC), grad(PSIVEC))*dx + InnerProduct(PHIVEC,PSIVEC)*dx
        if CR == True:
            aX += gamma_CR * (grad(PHIVEC)[0,0] - grad(PHIVEC)[1,1])*(grad(PSIVEC)[0,0] - grad(PSIVEC)[1,1]) *dx
            aX += gamma_CR * (grad(PHIVEC)[1,0] + grad(PHIVEC)[0,1])*(grad(PSIVEC)[1,0] + grad(PSIVEC)[0,1]) *dx
    else:
        aX += ( InnerProduct(grad(PHIVEC).Trace(), grad(PSIVEC).Trace()) + PHIVEC.Trace()*PSIVEC.Trace())*ds
    
    
    fX = LinearForm(VEC)    
    if isComplex==False:
        #fX += G_vol.DiffShape(PSIVEC)
        #fX += G_bnd.DiffShape(PSIVEC)
        
        fX += G_vol.Diff(F, grad(PSIVEC))
        fX += G_vol.Diff(X, PSIVEC)
        
        fX += G_bnd.Diff(F, grad(PSIVEC).Trace())
        fX += G_bnd.Diff(X, PSIVEC)
    else:
        #fX += RealPart( G_vol.DiffShape(PSIVEC) )
        #fX += RealPart( G_bnd.DiffShape(PSIVEC) )    
    
        fX += RealPart( G_vol.Diff(F, grad(PSIVEC)) )
        fX += RealPart( G_vol.Diff(X, PSIVEC) )
        
        fX += RealPart( G_bnd.Diff(F, grad(PSIVEC).Trace()) )
        fX += RealPart( G_bnd.Diff(X, PSIVEC) )


if newton == False:
    aX.Assemble()
    invaX = aX.mat.Inverse(VEC.FreeDofs(), inverse="sparsecholesky")
    
##################### prepare output ###############
fileName = outputFolder + "/Jvals.m"
myFile = open(fileName,"w+")
myFile.write("Jvals_" + str(exampleNumber) + " = [")
myFile.close()
##################### prepare output ###############
    
input("press enter to start optimization")

t_optimization = time.time()
if newton == True or lineSearch == False:
    if newton == True:
        scale = 1
    else:
        scale = scale_init
    with TaskManager():
        for k in range(iter_max):
            if moveMesh == False:
                mesh.SetDeformation(gfset)
            solvePDE()
            currentJ = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
            print("it", k, 'cost', currentJ)

            if newton == True:
                shapeGradLag.Assemble()
                shapeHessLag.Assemble()
                if regExt:
                    gfCombined.vec.data = shapeHessLag.mat.Inverse(freedofs=freeDofsCombined, inverse="umfpack") * shapeGradLag.vec
                    gfX_bnd.vec.data = gfCombined.components[0].vec
                    getExtension(gfX_bnd, VEC.FreeDofs(), gfX)
                else:
                    gfCombined.vec.data = shapeHessLag.mat.Inverse(freedofs=X3.FreeDofs(), inverse="umfpack") * shapeGradLag.vec
                    gfX.vec.data = gfCombined.components[0].vec
            else:
                aX.Assemble()
                fX.Assemble()
                invaX.Update()
                gfX.vec.data = invaX * fX.vec
                
            #damped newton for regExt            
            if newton == True and nDampedSteps > 0 and k < nDampedSteps:
                scale = (k+1) / nDampedSteps
            
            if moveMesh == True:
                moveNGmesh(-scale * gfX, mesh)
                VEC.Update()
                fes.Update()
            else:
                gfset.vec.data -= scale * gfX.vec
            
            currentNormGFX = Norm(gfX.vec)
            print("------------------------------------------||gfX||", currentNormGFX )
            
            myFile = open(fileName,"a+")
            myFile.write(str(k) + " " + str(currentJ) + " " + str(currentNormGFX) + ";" )  
            myFile.close()
            
            Redraw(blocking=True)
            
            if scale < tol_scale or currentNormGFX < tol_gfX or currentJ.real < tol_J:
                break
        
        myFile = open(fileName,"a+")
        myFile.write("]; \n")
        myFile.close()

else:   #newton == False and lineSeach == True
    with TaskManager():        
        isConverged = False
        if moveMesh == False:
            mesh.SetDeformation(gfset)
        solvePDE()
        if exampleNumber == 5:        #only for motor
            writeBrValues(gfset, 0)
        Jnew = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
        if moveMesh == False:
            mesh.UnsetDeformation()
        Jold = Jnew
        print("it init", 'cost', Jnew )
        
        scale = scale_init 
        for k in range(iter_max):
            if moveMesh == False:
                mesh.SetDeformation(gfset)
            aX.Assemble()
            fX.Assemble()
            invaX = aX.mat.Inverse(VEC.FreeDofs(), inverse="sparsecholesky")
            gfX.vec.data = invaX * fX.vec
            
            currentNormGFX = Norm(gfX.vec)
            myFile = open(fileName,"a+")
            myFile.write(str(k) + " " + str(Jnew) + " " + str(currentNormGFX) + ";" )  
            myFile.close()
            
            while True:
                if scale < tol_scale or currentNormGFX < tol_gfX or Jnew.real < tol_J:
                    isConverged = True
                    break
            
                if moveMesh == False:
                    gfsetTemp.vec.data = gfset.vec - scale * gfX.vec
                    mesh.SetDeformation(gfsetTemp)
                else:
                    moveNGmesh(-scale * gfX, mesh)
                    VEC.Update()
                    fes.Update()
                    
                solvePDE()
              
                Jnew = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
                if moveMesh == False:
                    mesh.UnsetDeformation()
                    
                print("Jnew = ", Jnew.real, "condition = ", Jold.real - armijo_param*scale * currentNormGFX**2)
                if Jnew.real < Jold.real - armijo_param*scale * currentNormGFX**2 :
                    Jold = Jnew
                    print("----------it", k, 'scale', scale, 'cost', Jnew )
                    if moveMesh == False:
                        gfset.vec.data = gfsetTemp.vec
                    scale *= scaleIncreaseFactor
                    
                    if exampleNumber == 5:  #only for motor
                        writeBrValues(gfset, k+1)
                    break
                else:
                    if moveMesh == True:
                        moveNGmesh(scale * gfX, mesh)
                        VEC.Update()
                        fes.Update()
                        solvePDE()      #instead of interpolating grid functions to new mesh
                    scale = scale / 2
                
            print("------------------------------------------||gfX||", currentNormGFX )
            print("isConverged", isConverged)
            Redraw(blocking=True)
            if isConverged== True:
                print("converged with J = ", Jnew.real, ", ||gfX||=", currentNormGFX, ", scale = ", scale)
                print("Thank you for using NGShapeOpt")
                break
        myFile = open(fileName,"a+")
        myFile.write("]; \n")
        myFile.close()

t_optimization = time.time() - t_optimization

myFile = open(fileName,"a+")
myFile.write("yyaxis left; plot(Jvals_" + str(exampleNumber) + "(:,1), Jvals_" + str(exampleNumber) +"(:,2)); ylabel('J') \n")
myFile.write("yyaxis right; plot( Jvals_" + str(exampleNumber) +"(:,1),  Jvals_" + str(exampleNumber) +"(:,3),'--'); ylabel('$\|\ nabla J\|$', 'Interpreter', 'latex') \n")
myFile.write("title('History of ...');  \n xlabel('Iterations') \n")
myFile.write("%  optimization time: " + str(t_optimization) + " seconds")
myFile.close()
breakpoint = input("Press any key to quit")


==> main_shapeOptimization_ex7.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

import sys

import netgen.gui
import time

from ngsolve import *
from netgen.geom2d import unit_square
from netgen.geom2d import SplineGeometry

from ngsolve.internal import visoptions
from ngsolve.solvers import *
from math import pi, cos, sin

ngsglobals.msg_level = 1
visoptions.vecfunction='gfset'
SetVisualization (deformation=True)
X = CoefficientFunction((x,y,z))

exampleNumber = 7
exec(open("7a_geo.py").read())
exec(open("7b_pde.py").read())
exec(open("7c_cost.py").read())
    
def calcDescentDirectionAverage(gfX):
    mesh.UnsetDeformation()
    eta = [0.2]
    value = []
    x_coord = 0;
    N = 200
    for i in range(N+1):
        mySum = 0
        x_coord = 0.2+0.6*i/N
        eta.append(x_coord)
        for j in range(N):
            mySum = mySum + gfX(mesh(x_coord,j/N))*((j+1)/N-j/N)
        value.append(mySum)

    eta.append(0.8)
    spl = BSpline(2, eta, value)
    gfX_avg.Set( spl(x) )    

    mesh.SetDeformation(gfset);
    return gfX_avg;
    
VEC = VectorH1(mesh, order=order, dirichlet = "")
gfset = GridFunction(VEC)
gfset.Set((0,0))

# for averaged descent vector field
VEC1 = H1(mesh, order=4)    
PHIVEC, PSIVEC = VEC1.TnT()
gfX = GridFunction(VEC1);
gfX_avg = GridFunction(VEC1)

# define trial and test functions for state and adjoint problems
u, v = fes.TnT()
pTest1 = fes.TestFunction()

gfu = GridFunction(fes)
gfp = GridFunction(fes)

Draw (gfu, mesh, "state")
Draw (gfp, mesh, "adjoint")
Draw(gfX, mesh, "Vh(x,t)")
Draw(gfX_avg, mesh, "Vh_avg")
Draw(gfset,mesh,"gfset")

a = BilinearForm(fes)
a += Equation_vol(u, v)
G_vol = Cost_vol(gfu) + Equation_vol(gfu,gfp)

aV = BilinearForm(VEC1, symmetric=True)
aV += SymbolicBFI(InnerProduct(grad(PHIVEC),grad(PSIVEC)) + PHIVEC*PSIVEC);

fV = LinearForm(VEC1);
#fV += SymbolicLFI(grad(W)[0]*(gfu-ud)*(gfu-ud)-2*(gfu-ud)*ud.Diff(x)*W);
#fV += SymbolicLFI(grad(W)[0]*grad(gfu)[1]*gfp -grad(W)[0]*grad(gfu)[0]*grad(gfp)[0] );
#fV += SymbolicLFI(-grad(W)[0]*f*gfp - f.Diff(x)*W*gfp );

fV += G_vol.Diff(x, PSIVEC)
fV += G_vol.Diff(F11, grad(PSIVEC)[0])
fV += G_vol.Diff(F12, grad(PSIVEC)[1])

#define right hand side for adjoint equation
dCostdu = LinearForm(fes)
dCostdu += Cost_vol(gfu).Diff(gfu,pTest1)
##################### prepare output ###############
outputFolder = "output"
fileName = outputFolder + "/Jvals.m"
myFile = open(fileName,"w+")
myFile.write("Jvals_" + str(exampleNumber) + " = [")
myFile.close()
##################### prepare output ###############
    
input("press enter to start optimization")

t_optimization = time.time()

scale = 0.3
with TaskManager():
    for k in range(1000):
        mesh.SetDeformation(gfset)
        solvePDE()
        currentJ = Integrate (Cost_vol(gfu), mesh)
        print("it", k, 'cost', currentJ)

        aV.Assemble();
        fV.Assemble();
        gfX.vec.data = aV.mat.Inverse(VEC1.FreeDofs(),inverse="sparsecholesky") * fV.vec;
        gfX_avg = calcDescentDirectionAverage(gfX)
        ndof = len(gfX_avg.vec)
            
        gfset.vec.FV()[0:ndof] -= scale * gfX_avg.vec.FV()[0:ndof]
        
        currentNormGFX = Norm(gfX_avg.vec)
        print("------------------------------------------||gfX||", currentNormGFX )
        
        myFile = open(fileName,"a+")
        myFile.write(str(k) + " " + str(currentJ) + " " + str(currentNormGFX) + ";" )  
        myFile.close()
        
        Redraw(blocking=True)
        
        if currentNormGFX < 1e-7 or currentJ.real < 1e-8:
            break
    
    myFile = open(fileName,"a+")
    myFile.write("]; \n")
    myFile.close()

t_optimization = time.time() - t_optimization

myFile = open(fileName,"a+")
myFile.write("yyaxis left; plot(Jvals_" + str(exampleNumber) + "(:,1), Jvals_" + str(exampleNumber) +"(:,2)); ylabel('J') \n")
myFile.write("yyaxis right; plot( Jvals_" + str(exampleNumber) +"(:,1),  Jvals_" + str(exampleNumber) +"(:,3),'--'); ylabel('$\|\ nabla J\|$', 'Interpreter', 'latex') \n")
myFile.write("title('History of ...');  \n xlabel('Iterations') \n")
myFile.write("%  optimization time: " + str(t_optimization) + " seconds")
myFile.close()
breakpoint = input("Press any key to quit")


==> main_shapeOptimization_unconstr.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

import sys

import netgen.gui
import time

from ngsolve import *
from netgen.geom2d import unit_square
from netgen.geom2d import SplineGeometry

from ngsolve.internal import visoptions
from ngsolve.solvers import *
from math import pi, cos, sin

ngsglobals.msg_level = 1
visoptions.vecfunction='gfset'
SetVisualization (deformation=True)
X = CoefficientFunction((x,y,z))

exampleNumber = 1
exec(open("1a_geo.py").read())
exec(open("1b_pde.py").read())
exec(open("1c_cost.py").read())
exec(open("1d_shapeopt.py").read())

############### Checking input... ############
def checkInput(stream=None):
    if stream is None:
        stream = sys.stdout
        
    stream.write("isComplex == " + str(isComplex) + "\n" )
    stream.write("isSurface == " + str(isSurface) + "\n" )
    #optimization parameters
    stream.write("newton == " + str(newton) +"\n")
    if newton == False:
        stream.write("lineSearch == " + str( lineSearch)  +"\n")
        if lineSearch == True:
            stream.write("armijo_param == " + str( armijo_param)  +"\n")
            stream.write("scaleIncreaseFactor == " + str( scaleIncreaseFactor)  +"\n")
        stream.write("scale_init == " + str( scale_init)  +"\n")
        stream.write("myAlpha == " + str(myAlpha)  +"\n")
    else:   #newton == True
        stream.write("regExt == " + str( regExt)  +"\n")
        stream.write("delta_regHess == " + str( delta_regHess)  +"\n")
        stream.write("nDampedSteps == " + str( nDampedSteps)  +"\n")
        
    stream.write("CR == " + str( CR)  +"\n")
    if CR == True:
        stream.write("gamma_CR == " + str( gamma_CR)  +"\n")
    
    stream.write("moveMesh == " + str(moveMesh)  +"\n")
    if moveMesh == True:
        stream.write("nMeshOpti == " + str(nMeshOpti)  +"\n")
        

    stream.write("iter_max == " + str( iter_max)  +"\n")
    stream.write("tol_scale == " + str( tol_scale)  +"\n")
    stream.write("tol_gfX == " + str( tol_gfX)  +"\n")
    stream.write("tol_J == " + str( tol_J)  +"\n")
    
    stream.write("\n ndofs == " + str(fes.ndof)  +"\n")
    stream.write("nVerts == " + str(mesh.nv)  +"\n")
    stream.write("nElems == " + str(mesh.ne)  +"\n")
    stream.write("nFaces == " + str(mesh.nface)  +"\n")
    stream.write("polyDegree == " + str(order)  +"\n")
    

#write parameters to file (create folder named "output" manually first)
outputFolder = "output"
fileName1 = outputFolder + "/params.txt"
myFile1 = open(fileName1,"w+")
checkInput(myFile1)
myFile1.close()

checkInput()        #writes parameters to console
###########################
def getExtension(gfX_bnd, freedofs, gfX_ext):
    u,v = VEC.TnT()
    aX_ext = BilinearForm(VEC)
    aX_ext += InnerProduct(grad(u)+grad(u).trans, grad(v))*dx# + InnerProduct(u,v)*dx

    gfX_ext.Set(gfX_bnd, BND)

    aX_ext.Assemble()

    r = gfX_bnd.vec.CreateVector()
    r.data = (-1) * aX_ext.mat * gfX_bnd.vec

    gfX_ext.vec.data += aX_ext.mat.Inverse(freedofs=freedofs) * r
###########################################
def moveNGmesh(displ, mesh):
    for p in mesh.ngmesh.Points():
        v = displ(mesh(p[0],p[1]))
        p[0] += v[0]
        p[1] += v[1]
    mesh.ngmesh.Update()    
###########################################
VEC = VectorH1(mesh, order=order, dirichlet = dirichletOpti)

freeDofsCombined=BitArray(VEC.ndof)
for i in range(VEC.ndof):
    freeDofsCombined[i] = not VEC.FreeDofs()[i]

# for first order method
PHIVEC = VEC.TrialFunction()
PSIVEC = VEC.TestFunction()

# define trial and test functions for state and adjoint problems
u, v = fes.TnT()
pTest1 = fes.TestFunction()

gfset = GridFunction(VEC)
gfsetTemp = GridFunction(VEC)
if mesh.dim==2:
    gfset.Set((0,0))
elif mesh.dim == 3:
    gfset.Set((0,0,0))

gfX = GridFunction(VEC)
gfX_bnd = GridFunction(VEC)
gfu = GridFunction(fes)
gfp = GridFunction(fes)

G_vol = Cost_vol(gfu)
G_bnd = Cost_bnd(gfu)

Draw(gfX,mesh,"gfX")
Draw(gfX_bnd,mesh,"gfX_bnd")
Draw(gfset,mesh,"gfset")

if newton == True:
    shapeHessLag = BilinearForm(VEC)
    
    shapeHessLag+= ( G_vol.Diff(F,grad(PHIVEC)) +  G_vol.Diff(X, PHIVEC) ).Diff(F,grad(PSIVEC))
    shapeHessLag+= ( G_vol.Diff(F,grad(PHIVEC)) +  G_vol.Diff(X, PHIVEC) ).Diff(X, PSIVEC)
    
    shapeHessLag+= ( G_bnd.Diff(F,grad(PHIVEC).Trace()) +  G_bnd.Diff(X, PHIVEC) ).Diff(F,grad(PSIVEC).Trace())
    shapeHessLag+= ( G_bnd.Diff(F,grad(PHIVEC).Trace()) +  G_bnd.Diff(X, PHIVEC) ).Diff(X, PSIVEC)
    
    if regExt == True:
        shapeHessLag += delta_regHess * InnerProduct(PHIVEC, specialcf.tangential(mesh.dim)) * InnerProduct(PSIVEC, specialcf.tangential(mesh.dim))*ds
        print("delta_regHess", delta_regHess)
    else:
        shapeHessLag += delta_regHess * InnerProduct(grad(PHIVEC), grad(PSIVEC)) * dx
        shapeHessLag += delta_regHess * InnerProduct(PHIVEC, PSIVEC) * dx
        
    if CR == True:
        shapeHessLag += gamma_CR * (grad(PHIVEC)[0,0] - grad(PHIVEC)[1,1])*(grad(PSIVEC)[0,0] - grad(PSIVEC)[1,1]) *dx
        shapeHessLag += gamma_CR * (grad(PHIVEC)[1,0] + grad(PHIVEC)[0,1])*(grad(PSIVEC)[1,0] + grad(PSIVEC)[0,1]) *dx
    
    cHess = Preconditioner(shapeHessLag, "direct")
    #####
    shapeGradLag = LinearForm(VEC)
    shapeGradLag += G_vol.Diff(F, grad(PSIVEC)) + G_vol.Diff(X, PSIVEC)
    shapeGradLag += G_bnd.Diff(F, grad(PSIVEC).Trace()) + G_bnd.Diff(X, PSIVEC)
        
else:   #i.e. newton == False
    aX = BilinearForm(VEC)
    if ela:
        aX += myAlpha * InnerProduct(0.5* (grad(PHIVEC).trans + grad(PHIVEC)), grad(PSIVEC))*dx + InnerProduct(PHIVEC,PSIVEC)*dx
    else:
        aX += myAlpha * InnerProduct(grad(PHIVEC), grad(PSIVEC))*dx + InnerProduct(PHIVEC,PSIVEC)*dx
    if CR == True:
        aX += gamma_CR * (grad(PHIVEC)[0,0] - grad(PHIVEC)[1,1])*(grad(PSIVEC)[0,0] - grad(PSIVEC)[1,1]) *dx
        aX += gamma_CR * (grad(PHIVEC)[1,0] + grad(PHIVEC)[0,1])*(grad(PSIVEC)[1,0] + grad(PSIVEC)[0,1]) *dx
    
    
    fX = LinearForm(VEC)    
    #fX += G_vol.DiffShape(PSIVEC)
    #fX += G_bnd.DiffShape(PSIVEC)
    
    fX += G_vol.Diff(F, grad(PSIVEC))
    fX += G_vol.Diff(X, PSIVEC)
    
    fX += G_bnd.Diff(F, grad(PSIVEC).Trace())
    fX += G_bnd.Diff(X, PSIVEC)

    aX.Assemble()
    invaX = aX.mat.Inverse(VEC.FreeDofs(), inverse="sparsecholesky")
    
##################### prepare output ###############
fileName = outputFolder + "/Jvals.m"
myFile = open(fileName,"w+")
myFile.write("Jvals_" + str(exampleNumber) + " = [")
myFile.close()
##################### prepare output ###############
    
input("press enter to start optimization")

t_optimization = time.time()
if newton == True or lineSearch == False:
    if newton == True:
        scale = 1
    else:
        scale = scale_init
    with TaskManager():
        for k in range(iter_max):
            if moveMesh == False:
                mesh.SetDeformation(gfset)
            currentJ = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
            print("it", k, 'cost', currentJ)

            if newton == True:
                shapeGradLag.Assemble()
                shapeHessLag.Assemble()
                if regExt:
                    gfX_bnd.vec.data = shapeHessLag.mat.Inverse(freedofs=freeDofsCombined, inverse="umfpack") * shapeGradLag.vec
                    getExtension(gfX_bnd, VEC.FreeDofs(), gfX)
                else:
                    gfX.vec.data = shapeHessLag.mat.Inverse(VEC.FreeDofs(), inverse="umfpack") * shapeGradLag.vec
            else:
                aX.Assemble()
                fX.Assemble()
                invaX.Update()
                gfX.vec.data = invaX * fX.vec
                
            #damped newton for regExt            
            if newton == True and nDampedSteps > 0 and k < nDampedSteps:
                scale = (k+1) / nDampedSteps
            
            if moveMesh == True:
                moveNGmesh(-scale * gfX, mesh)
                VEC.Update()
            else:
                gfset.vec.data -= scale * gfX.vec
            
            currentNormGFX = Norm(gfX.vec)
            print("------------------------------------------||gfX||", currentNormGFX )
            
            myFile = open(fileName,"a+")
            myFile.write(str(k) + " " + str(currentJ) + " " + str(currentNormGFX) + ";" )  
            myFile.close()
            
            Redraw(blocking=True)
            
            if scale < tol_scale or currentNormGFX < tol_gfX or currentJ.real < tol_J:
                break
        
        myFile = open(fileName,"a+")
        myFile.write("]; \n")
        myFile.close()

else:   #newton == False and lineSeach == True
    with TaskManager():        
        isConverged = False
        if moveMesh == False:
            mesh.SetDeformation(gfset)
        Jnew = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
        if moveMesh == False:
            mesh.UnsetDeformation()
        Jold = Jnew
        print("it init", 'cost', Jnew )
        
        scale = scale_init 
        for k in range(iter_max):
            if moveMesh == False:
                mesh.SetDeformation(gfset)
            aX.Assemble()
            fX.Assemble()
            invaX = aX.mat.Inverse(VEC.FreeDofs(), inverse="sparsecholesky")
            gfX.vec.data = invaX * fX.vec
            
            currentNormGFX = Norm(gfX.vec)
            myFile = open(fileName,"a+")
            myFile.write(str(k) + " " + str(Jnew) + " " + str(currentNormGFX) + ";" )  
            myFile.close()
            
            while True:
                if scale < tol_scale or currentNormGFX < tol_gfX or Jnew.real < tol_J:
                    isConverged = True
                    break
            
                if moveMesh == False:
                    gfsetTemp.vec.data = gfset.vec - scale * gfX.vec
                    mesh.SetDeformation(gfsetTemp)
                else:
                    moveNGmesh(-scale * gfX, mesh)
                    VEC.Update()

                Jnew = Integrate (Cost_vol(gfu)+Cost_bnd(gfu), mesh)
                if moveMesh == False:
                    mesh.UnsetDeformation()
                    
                print("Jnew = ", Jnew.real, "condition = ", Jold.real - armijo_param*scale * currentNormGFX**2)
                if Jnew.real < Jold.real - armijo_param*scale * currentNormGFX**2 :
                    Jold = Jnew
                    print("----------it", k, 'scale', scale, 'cost', Jnew )
                    if moveMesh == False:
                        gfset.vec.data = gfsetTemp.vec
                    scale *= scaleIncreaseFactor
                    break
                else:
                    if moveMesh == True:
                        moveNGmesh(scale * gfX, mesh)
                        VEC.Update()
                        fes.Update()
                    scale = scale / 2
                
            print("------------------------------------------||gfX||", currentNormGFX )
            print("isConverged", isConverged)
            Redraw(blocking=True)
            if isConverged== True:
                print("converged with J = ", Jnew.real, ", ||gfX||=", currentNormGFX, ", scale = ", scale)
                print("Thank you for using NGShapeOpt")
                break
        myFile = open(fileName,"a+")
        myFile.write("]; \n")
        myFile.close()

t_optimization = time.time() - t_optimization

myFile = open(fileName,"a+")
myFile.write("yyaxis left; plot(Jvals_" + str(exampleNumber) + "(:,1), Jvals_" + str(exampleNumber) +"(:,2)); ylabel('J') \n")
myFile.write("yyaxis right; plot( Jvals_" + str(exampleNumber) +"(:,1),  Jvals_" + str(exampleNumber) +"(:,3),'--'); ylabel('$\|\ nabla J\|$', 'Interpreter', 'latex') \n")
myFile.write("title('History of ...');  \n xlabel('Iterations') \n")
myFile.write("%  optimization time: " + str(t_optimization) + " seconds")
myFile.close()
breakpoint = input("Press any key to quit")


==> taylortest_2d.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

import netgen.gui
from ngsolve import *
from netgen.geom2d import SplineGeometry

testall = True
stop    = False

geo = SplineGeometry()
geo.AddCircle((0,0), r = 0.3)
ngmesh = geo.GenerateMesh(maxh = 0.01) 
mesh = Mesh(ngmesh)
mesh.Curve(2)

n = specialcf.normal(2)
tang = specialcf.tangential(2)

VEC = VectorH1(mesh, order=2)
# vector space for shape gradient
VEC = VectorH1(mesh, order=2)
# grid function for deformation field
gfX = GridFunction(VEC)
gfX_t = GridFunction(VEC)
# Test and trial functions
PHI, PSI = VEC.TnT()

#gfX.Set((x,y))
gfX.Set((x**2*y*exp(y),y**2*x*exp(x)))

X = CoefficientFunction( (x,y) )
F = Id(2)

uD = CoefficientFunction( 2*X[1]*(1-X[1])+2*X[0]*(1-X[0]) )
grad_uD = CoefficientFunction( (uD.Diff(x), uD.Diff(y)) )

def Cost(u):
    return (u-uD)**2

vuD = CoefficientFunction( (uD,uD) )
vgrad_uD = CoefficientFunction( (grad_uD,grad_uD), dims=(2,2) )
def CostV(u):
    return (u-vuD)**2

def Test(G0, G, dJOmegaTest, G0bnd=None, Gbnd=None):
    #semi automatic
    dJOmegaTestSA = LinearForm(VEC)
    dJOmegaTestSA += G.Diff(F, Grad(PSI))
    dJOmegaTestSA += G.Diff(X, PSI)
    if Gbnd:
        dJOmegaTestSA += Gbnd.Diff(F, Grad(PSI).Trace())
        dJOmegaTestSA += Gbnd.Diff(X, PSI)
    ddJOmegaTestSA = BilinearForm(VEC)
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI)) + G.Diff(X, PSI)).Diff(F, Grad(PHI)).Compile()
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI)) + G.Diff(X, PSI)).Diff(X, PHI).Compile()
    if Gbnd:
        ddJOmegaTestSA += (Gbnd.Diff(F, Grad(PSI).Trace()) + Gbnd.Diff(X, PSI)).Diff(F, Grad(PHI).Trace()).Compile()
        ddJOmegaTestSA += (Gbnd.Diff(F, Grad(PSI).Trace()) + Gbnd.Diff(X, PSI)).Diff(X, PHI).Compile()
        
    #full automatic
    dJOmegaTestFA = LinearForm(VEC)
    dJOmegaTestFA += G0.DiffShape(PSI)
    if G0bnd:
        dJOmegaTestFA += G0bnd.DiffShape(PSI)
    ddJOmegaTestFA = BilinearForm(VEC)
    ddJOmegaTestFA += G0.DiffShape(PSI).DiffShape(PHI).Compile()
    if G0bnd:
        ddJOmegaTestFA += G0bnd.DiffShape(PSI).DiffShape(PHI).Compile()

    t = 1
    J0 = Integrate(G0, mesh)
    if G0bnd:
        J0 += Integrate(G0bnd, mesh)
    print("J0", J0 )

    delta1 = [0,0,0]
    delta2 = [0,0]
    delta1Prev = [0,0,0]
    delta2Prev = [0,0]
    dJOmegaTest.Assemble()
    dJOmegaTestSA.Assemble()
    dJOmegaTestFA.Assemble()
    ddJOmegaTestSA.Assemble()
    ddJOmegaTestFA.Assemble()

    tmp1 = dJOmegaTest.vec.CreateVector()
    tmp2 = dJOmegaTest.vec.CreateVector()
    tmp1.data = ddJOmegaTestSA.mat*gfX.vec
    tmp2.data = ddJOmegaTestFA.mat*gfX.vec
    
    for i in range(10):
        for j in range(3):
            delta1Prev[j] = delta1[j]
        for j in range(2):
            delta2Prev[j] = delta2[j]
        t = t/2
        gfX_t.vec.data = t*gfX.vec
        print("t = ", t)
        # deform current domain with gfX_t
        mesh.SetDeformation(gfX_t)
        Jt = Integrate(G0, mesh)
        if G0bnd:
            Jt += Integrate(G0bnd, mesh)
        print("Jt =  ",  Jt)
        mesh.UnsetDeformation()
        delta1[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTest.vec,gfX.vec))
        delta1[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec))
        delta1[2] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec))
        delta2[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec) - t**2/2*InnerProduct(tmp1,gfX.vec))
        delta2[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec) - t**2/2*InnerProduct(tmp2,gfX.vec))
        print( " delta1 = ", delta1)
        print( " delta2 = ", delta2)
        print( "--------------------------delta1Prev / delta1 = ",round(delta1Prev[0] / delta1[0],3),round(delta1Prev[1] / delta1[1],3),round(delta1Prev[2] / delta1[2],3))
        print( "--------------------------delta2Prev / delta2 = ",round(delta2Prev[0] / delta2[0],3),round(delta2Prev[1] / delta2[1],3))
    return



######################## Basic ######################
G0 = uD * dx
G  = uD * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * uD + grad_uD * PSI) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("1. press enter to continue")


######################## H1 ######################
fes = H1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( x*y )
gfp.Set( 4*x - 2*y**2 )

f = grad(gfu)*grad(gfp)
G0 = (Cost(gfu) + f)* dx
G  = ((Inv(F).trans*grad(gfu))*(Inv(F).trans*grad(gfp)) + Cost(gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + Cost(gfu))  - (Grad(PSI)+Grad(PSI).trans)*grad(gfu)*grad(gfp) - 2*(gfu-uD)*grad_uD*PSI) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("2. press enter to continue")

######################## VectorH1 ######################
fes = VectorH1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y) ) )
gfp.Set( CoefficientFunction( (x - y**2, -x*2*y) ) )

f = InnerProduct(grad(gfu),grad(gfp)) + gfu*gfp + Trace(grad(gfu))
G0 = (CostV(gfu) + f)* dx
G  = (InnerProduct(grad(gfu)*Inv(F),grad(gfp)*Inv(F)) + gfu*gfp + Trace(grad(gfu)*Inv(F))  + CostV(gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu))  - InnerProduct(grad(gfu)*Grad(PSI),grad(gfp)) - InnerProduct(grad(gfu),grad(gfp)*Grad(PSI)) -Trace(grad(gfu)*Grad(PSI)) - 2*(gfu-vuD)*(vgrad_uD*PSI)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("3. press enter to continue")


######################## HCurl ######################
fes = HCurl(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y) ) )
gfp.Set( CoefficientFunction( (x - y**2, -x*2*y) ) )

f = curl(gfu)*curl(gfp) + gfu*gfp 
G0 = (CostV(gfu) + f)* dx
G  = (InnerProduct(Inv(F).trans*gfu,Inv(F).trans*gfp) + 1/Det(F)**2*(curl(gfu))*(curl(gfp)) + CostV(Inv(F).trans*gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu)) -((Grad(PSI)+Grad(PSI).trans)*gfu)*gfp - 2*div(PSI)*curl(gfu)*curl(gfp) - 2*(gfu-vuD)*(vgrad_uD*PSI) - 2*(gfu-vuD)*(Grad(PSI).trans*gfu)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("4. press enter to continue")


######################## HDiv ######################
fes = HDiv(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y) ) )
gfp.Set( CoefficientFunction( (x - y**2, -x*2*y) ) )

f = gfu*gfp + div(gfu)*div(gfp)
G0 = (CostV(gfu) + f)* dx
G  = ( 1/Det(F)**2*(F*gfu)*(F*gfp) + 1/Det(F)**2*div(gfu)*div(gfp) + CostV(1/Det(F)*F*gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu)) -2*div(PSI)*div(gfu)*div(gfp) -2*div(PSI)*gfu*gfp +((Grad(PSI)+Grad(PSI).trans)*gfu)*gfp - 2*(gfu-vuD)*(vgrad_uD*PSI) + 2*(gfu-vuD)*(-div(PSI)*gfu + Grad(PSI)*gfu)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("5. press enter to continue")


######################## specialcf/BND ######################
fes = VectorH1(mesh, order=2)
gfu = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*3*y, -x*(x+y)) ) )

f = 1000*(gfu.Trace()*n + gfu.Trace()*tang)
G0 = CostV(gfu) * dx
G0bnd = f*ds
G  = CostV(gfu) * Det(F) * dx
Gbnd = 1000*(1/Norm(Inv(F).trans*n)*gfu.Trace()*(Inv(F).trans*n) + 1/Norm(F*tang)*gfu.Trace()*(F*tang))*Det(F)*Norm(Inv(F).trans*n)*ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI)*CostV(gfu)- 2*(gfu-vuD)*(vgrad_uD*PSI))*dx
dJOmegaTest += (Trace(Grad(PSI).Trace())*f + 1000*(gfu.Trace()*(-Grad(PSI).Trace().trans*n + ((Grad(PSI).Trace()*n)*n)*n) + gfu.Trace()*(Grad(PSI).Trace()*tang-((Grad(PSI).Trace()*tang)*tang)*tang)))*ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest,G0bnd,Gbnd)
    if stop:
        input("6. press enter to continue")



==> taylortest_3d.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

from netgen.csg import *
from netgen.meshing import *
from ngsolve.internal import visoptions
from ngsolve import *

testall = True
stop    = False

geo = CSGeometry()
sphere = Sphere(Pnt(0,0,0),1).bc("outer")
geo.Add(sphere)
mesh = Mesh(geo.GenerateMesh(maxh=0.15))
mesh.Curve(3)

n = specialcf.normal(3)

VEC = VectorH1(mesh, order=2)
# vector space for shape gradient
VEC = VectorH1(mesh, order=2)
# grid function for deformation field
gfX = GridFunction(VEC)
gfX_t = GridFunction(VEC)
# Test and trial functions
PHI, PSI = VEC.TnT()

#gfX.Set((x,y,z))
gfX.Set((x**2*z*exp(y),y**2*x*exp(z),z**2*y*exp(x)))

X = CoefficientFunction( (x,y,z) )
F = Id(3)

uD = CoefficientFunction( 2*X[1]*(1-X[1])+2*X[0]*(1-X[0])+2*X[2]*(1-X[2]) )
grad_uD = CoefficientFunction( (uD.Diff(x), uD.Diff(y), uD.Diff(z)) )
hesse_uD = CoefficientFunction( (grad_uD[0].Diff(x),grad_uD[0].Diff(y),grad_uD[0].Diff(z),
                                 grad_uD[1].Diff(x),grad_uD[1].Diff(y),grad_uD[1].Diff(z),
                                 grad_uD[2].Diff(x),grad_uD[2].Diff(y),grad_uD[2].Diff(z)), dims=(3,3) )

def Cost(u):
    return (u-uD)**2

vuD = CoefficientFunction( (uD,uD,uD) )
vgrad_uD = CoefficientFunction( (grad_uD,grad_uD,grad_uD), dims=(3,3) )
def CostV(u):
    return (u-vuD)**2

def Test(G0, G, dJOmegaTest, ddJOmegaTest=None, G0bnd=None, Gbnd=None):
    #semi automatic
    dJOmegaTestSA = LinearForm(VEC)
    dJOmegaTestSA += G.Diff(F, Grad(PSI))
    dJOmegaTestSA += G.Diff(X, PSI)
    if Gbnd:
        dJOmegaTestSA += Gbnd.Diff(F, Grad(PSI).Trace())
        dJOmegaTestSA += Gbnd.Diff(X, PSI)
    ddJOmegaTestSA = BilinearForm(VEC)
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI)) + G.Diff(X, PSI)).Diff(F, Grad(PHI)).Compile()
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI)) + G.Diff(X, PSI)).Diff(X, PHI).Compile()
    if Gbnd:
        ddJOmegaTestSA += (Gbnd.Diff(F, Grad(PSI).Trace()) + Gbnd.Diff(X, PSI)).Diff(F, Grad(PHI).Trace()).Compile()
        ddJOmegaTestSA += (Gbnd.Diff(F, Grad(PSI).Trace()) + Gbnd.Diff(X, PSI)).Diff(X, PHI).Compile()
        
    #full automatic
    dJOmegaTestFA = LinearForm(VEC)
    dJOmegaTestFA += G0.DiffShape(PSI)
    if G0bnd:
        dJOmegaTestFA += G0bnd.DiffShape(PSI)

    ddJOmegaTestFA = BilinearForm(VEC)
    ddJOmegaTestFA += G0.DiffShape(PSI).DiffShape(PHI).Compile()
    if G0bnd:
        ddJOmegaTestFA += G0bnd.DiffShape(PSI).DiffShape(PHI)

    t = 1
    J0 = Integrate(G0, mesh)
    if G0bnd:
        J0 += Integrate(G0bnd, mesh)
    print("J0", J0 )

    delta1 = [0,0,0]
    delta2 = [0,0,0]
    delta1Prev = [0,0,0]
    delta2Prev = [0,0,0]
    dJOmegaTest.Assemble()
    if ddJOmegaTest:
        ddJOmegaTest.Assemble()
    dJOmegaTestSA.Assemble()
    dJOmegaTestFA.Assemble()
    ddJOmegaTestSA.Assemble()
    ddJOmegaTestFA.Assemble()
    
    tmp0 = dJOmegaTest.vec.CreateVector()
    tmp1 = dJOmegaTest.vec.CreateVector()
    tmp2 = dJOmegaTest.vec.CreateVector()
    if ddJOmegaTest:
        tmp0.data = ddJOmegaTest.mat*gfX.vec
    tmp1.data = ddJOmegaTestSA.mat*gfX.vec
    tmp2.data = ddJOmegaTestFA.mat*gfX.vec
    
    for i in range(10):
        for j in range(3):
            delta1Prev[j] = delta1[j]
        for j in range(3):
            delta2Prev[j] = delta2[j]
        t = t/2
        gfX_t.vec.data = t*gfX.vec
        print("t = ", t)
        # deform current domain with gfX_t
        mesh.SetDeformation(gfX_t)
        Jt = Integrate(G0, mesh)
        if G0bnd:
            Jt += Integrate(G0bnd, mesh)
        print("Jt =  ",  Jt)
        mesh.UnsetDeformation()
        delta1[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTest.vec,gfX.vec))
        delta1[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec))
        delta1[2] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec))
        if ddJOmegaTest:
            delta2[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTest.vec,gfX.vec) - t**2/2*InnerProduct(tmp0,gfX.vec))
        else:
            delta2[0] = 1
        delta2[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec) - t**2/2*InnerProduct(tmp1,gfX.vec))
        delta2[2] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec) - t**2/2*InnerProduct(tmp2,gfX.vec))
        print( " delta1 = ", delta1)
        print( " delta2 = ", delta2)
        print( "--------------------------delta1Prev / delta1 = ",round(delta1Prev[0] / delta1[0],3),round(delta1Prev[1] / delta1[1],3),round(delta1Prev[2] / delta1[2],3))
        print( "--------------------------delta2Prev / delta2 = ",round(delta2Prev[0] / delta2[0],3),round(delta2Prev[1] / delta2[1],3),round(delta2Prev[2] / delta2[2],3))
    return



######################## Basic ######################
G0 = uD * dx
G  = uD * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * uD + grad_uD * PSI) * dx
ddJOmegaTest = BilinearForm(VEC)
ddJOmegaTest += (Trace(Grad(PHI))*(Trace(Grad(PSI))*uD + grad_uD*PSI) + Trace(Grad(PSI))*grad_uD*PHI - Trace(Grad(PSI)*Grad(PHI))*uD + (hesse_uD*PSI)*PHI)*dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest,ddJOmegaTest=ddJOmegaTest)
    if stop:
        input("1. press enter to continue")


######################## H1 ######################
fes = H1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( x*y+z )
gfp.Set( x - y**2 + z*x )

f = grad(gfu)*grad(gfp)
G0 = (Cost(gfu) + f)* dx
G  = ((Inv(F).trans*grad(gfu))*(Inv(F).trans*grad(gfp)) + Cost(gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + Cost(gfu))  - (Grad(PSI)+Grad(PSI).trans)*grad(gfu)*grad(gfp) - 2*(gfu-uD)*grad_uD*PSI) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("2. press enter to continue")

######################## VectorH1 ######################
fes = VectorH1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y*z, -x+y+3*z, x*y+z*x) ) )
gfp.Set( CoefficientFunction( (x+x*z - y**2, -x*2*y+z**2, 3*x*y-z*x) ) )

f = InnerProduct(grad(gfu),grad(gfp)) + gfu*gfp + Trace(grad(gfu))
G0 = (CostV(gfu) + f)* dx
G  = (InnerProduct(grad(gfu)*Inv(F),grad(gfp)*Inv(F)) + gfu*gfp + Trace(grad(gfu)*Inv(F))  + CostV(gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu))  - InnerProduct(grad(gfu)*Grad(PSI),grad(gfp)) - InnerProduct(grad(gfu),grad(gfp)*Grad(PSI)) -Trace(grad(gfu)*Grad(PSI)) - 2*(gfu-vuD)*(vgrad_uD*PSI)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("3. press enter to continue")


######################## HCurl ######################
fes = HCurl(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y*z, -x+y+3*z, x*y+z*x) ) )
gfp.Set( CoefficientFunction( (x+x*z - y**2, -x*2*y+z**2, 3*x*y-z*x) ) )

f = curl(gfu)*curl(gfp) + gfu*gfp 
G0 = (CostV(gfu) + f)* dx
G  = (InnerProduct(Inv(F).trans*gfu,Inv(F).trans*gfp) + 1/Det(F)**2*(F*curl(gfu))*(F*curl(gfp)) + CostV(Inv(F).trans*gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu)) -(Grad(PSI)+Grad(PSI).trans)*gfu*gfp - 2*div(PSI)*curl(gfu)*curl(gfp) + ((Grad(PSI)+Grad(PSI).trans)*curl(gfu))*curl(gfp) - 2*(gfu-vuD)*(vgrad_uD*PSI) - 2*(gfu-vuD)*(Grad(PSI).trans*gfu)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("4. press enter to continue")


######################## HDiv ######################
fes = HDiv(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y*z, -x+y+3*z, x*y+z*x) ) )
gfp.Set( CoefficientFunction( (x+x*z - y**2, -x*2*y+z**2, 3*x*y-z*x) ) )

f = gfu*gfp + div(gfu)*div(gfp)
G0 = (CostV(gfu) + f)* dx
G  = ( 1/Det(F)**2*(F*gfu)*(F*gfp) + 1/Det(F)**2*div(gfu)*div(gfp) + CostV(1/Det(F)*F*gfu)) * Det(F) * dx

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI) * (f + CostV(gfu)) -2*div(PSI)*div(gfu)*div(gfp) -2*div(PSI)*gfu*gfp +((Grad(PSI)+Grad(PSI).trans)*gfu)*gfp - 2*(gfu-vuD)*(vgrad_uD*PSI) + 2*(gfu-vuD)*(-div(PSI)*gfu + Grad(PSI)*gfu)) * dx
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("5. press enter to continue")


######################## specialcf/BND ######################
fes = VectorH1(mesh, order=2)
gfu = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*3*y, -x*(x+y)*z, x*y*z) ) )

f = 1000*gfu.Trace()*n
G0 = CostV(gfu) * dx
G0bnd = f*ds
G  = CostV(gfu) * Det(F) * dx
Gbnd = 1000*(gfu.Trace()*(Inv(F).trans*n))*Det(F)*ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (div(PSI)*CostV(gfu)- 2*(gfu-vuD)*(vgrad_uD*PSI))*dx
dJOmegaTest += (Trace(Grad(PSI).Trace())*f + 1000*(gfu.Trace()*(-Grad(PSI).Trace().trans*n + ((Grad(PSI).Trace()*n)*n)*n)))*ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest,G0bnd=G0bnd,Gbnd=Gbnd)
    if stop:
        input("6. press enter to continue")


==> taylortest_surf.py <==
# Supplementary material to the manuscript entitled
#       "Fully and Semi-Automated Shape Differentiation in NGSolve"
# by the authors
#       P. Gangl, K. Sturm, M. Neunteufel, J. Schoeberl
# submitted to the journal
#        Structural and Multidisciplinary Optimization
# Corresponding author: 
#       Peter Gangl, Institute of Applied Mathematics, 
#       Graz University of Technology, Graz, Austria
#       gangl@math.tugraz.at

from netgen.csg import *
from netgen.meshing import *
from ngsolve.internal import visoptions
from ngsolve import *

testall = True
stop    = False

geo = CSGeometry()
sphere = Sphere(Pnt(0,0,0),1).bc("outer")
geo.Add(sphere)
mesh = Mesh(geo.GenerateMesh(perfstepsend=MeshingStep.MESHSURFACE,optsteps2d=3,maxh=0.2))
mesh.Curve(3)

n = specialcf.normal(3)
n.dims =(3,1)
tang = specialcf.tangential(3)

VEC = VectorH1(mesh, order=2)
# vector space for shape gradient
VEC = VectorH1(mesh, order=2)
# grid function for deformation field
gfX = GridFunction(VEC)
gfX_t = GridFunction(VEC)
# Test and trial functions
PHI, PSI = VEC.TnT()

#gfX.Set((x,y,z), definedon=mesh.Boundaries(".*"))
gfX.Set((x**2*z*exp(y),y**2*x*exp(z),z**2*y*exp(x)), definedon=mesh.Boundaries(".*"))

X = CoefficientFunction( (x,y,z) )
F = Id(3)

tangDet = Det(F)*Norm(Inv(F).trans*n)
Bmat = (Id(3)-1/Norm(Inv(F).trans*n)**2*OuterProduct(Inv(F).trans*n, Inv(F).trans*n))*Inv(F).trans
Amat = Inv(F)*(Id(3)-1/Norm(Inv(F).trans*n)**2*OuterProduct(Inv(F).trans*n, Inv(F).trans*n))

uD = CoefficientFunction( 2*X[1]*(1-X[1])+2*X[0]*(1-X[0]) + 2*X[2]*(1-X[2]) )
grad_uD = CoefficientFunction( (uD.Diff(x), uD.Diff(y), uD.Diff(z)) )
hesse_uD = CoefficientFunction( (grad_uD[0].Diff(x),grad_uD[0].Diff(y),grad_uD[0].Diff(z),
                                 grad_uD[1].Diff(x),grad_uD[1].Diff(y),grad_uD[1].Diff(z),
                                 grad_uD[2].Diff(x),grad_uD[2].Diff(y),grad_uD[2].Diff(z)), dims=(3,3) )

def Cost(u):
    return (u-uD)**2

vuD = CoefficientFunction( (uD,uD, uD) )
vgrad_uD = CoefficientFunction( (grad_uD,grad_uD,grad_uD), dims=(3,3) )
def CostV(u):
    return (u-vuD)**2

def Test(G0, G, dJOmegaTest, ddJOmegaTest=None, G0bbnd=None, Gbbnd=None):
    #semi automatic
    dJOmegaTestSA = LinearForm(VEC)
    dJOmegaTestSA += G.Diff(F, Grad(PSI).Trace())
    dJOmegaTestSA += G.Diff(X, PSI)
    if Gbbnd:
        dJOmegaTestSA += Gbbnd.Diff(F, Grad(PSI).Trace().Trace())
        dJOmegaTestSA += Gbbnd.Diff(X, PSI)
        
    ddJOmegaTestSA = BilinearForm(VEC)
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI).Trace()) + G.Diff(X, PSI)).Diff(F, Grad(PHI).Trace())
    ddJOmegaTestSA += (G.Diff(F, Grad(PSI).Trace()) + G.Diff(X, PSI)).Diff(X, PHI)
    if Gbbnd:
        ddJOmegaTestSA += (Gbbnd.Diff(F, Grad(PSI).Trace().Trace()) + Gbnd.Diff(X, PSI)).Diff(F, Grad(PHI).Trace().Trace())
        ddJOmegaTestSA += (Gbbnd.Diff(F, Grad(PSI).Trace().Trace()) + Gbnd.Diff(X, PSI)).Diff(X, PHI)
    
    #full automatic
    dJOmegaTestFA = LinearForm(VEC)
    dJOmegaTestFA += G0.DiffShape(PSI)
    if G0bbnd:
        dJOmegaTestFA += G0bbnd.DiffShape(PSI)
        
    ddJOmegaTestFA = BilinearForm(VEC)
    ddJOmegaTestFA += G0.DiffShape(PSI).DiffShape(PHI)
    if G0bbnd:
        ddJOmegaTestFA += G0bbnd.DiffShape(PSI).DiffShape(PHI)
   
    t = 1
    J0 = Integrate(G0, mesh)
    if G0bbnd:
        J0 += Integrate(G0bnd, mesh)
    print("J0", J0 )

    delta1 = [0,0,0]
    delta2 = [0,0,0]
    delta1Prev = [0,0,0]
    delta2Prev = [0,0,0]
    dJOmegaTest.Assemble()
    if ddJOmegaTest:
        ddJOmegaTest.Assemble()
    dJOmegaTestSA.Assemble()
    dJOmegaTestFA.Assemble()
    ddJOmegaTestSA.Assemble()
    ddJOmegaTestFA.Assemble()
    
    tmp0 = dJOmegaTest.vec.CreateVector()
    tmp1 = dJOmegaTest.vec.CreateVector()
    tmp2 = dJOmegaTest.vec.CreateVector()
    if ddJOmegaTest:
        tmp0.data = ddJOmegaTest.mat*gfX.vec
    tmp1.data = ddJOmegaTestSA.mat*gfX.vec
    tmp2.data = ddJOmegaTestFA.mat*gfX.vec
    
    for i in range(10):
        for j in range(3):
            delta1Prev[j] = delta1[j]
        for j in range(3):
            delta2Prev[j] = delta2[j]
        t = t/2
        gfX_t.vec.data = t*gfX.vec
        print("t = ", t)
        # deform current domain with gfX_t
        mesh.SetDeformation(gfX_t)
        Jt = Integrate(G0, mesh)
        if G0bbnd:
            Jt += Integrate(G0bbnd, mesh)
        print("Jt =  ",  Jt)
        mesh.UnsetDeformation()
        delta1[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTest.vec,gfX.vec))
        delta1[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec))
        delta1[2] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec))
        if ddJOmegaTest:
            delta2[0] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTest.vec,gfX.vec) - t**2/2*InnerProduct(tmp0,gfX.vec))
        else:
            delta2[0] = 1
        delta2[1] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestSA.vec,gfX.vec) - t**2/2*InnerProduct(tmp1,gfX.vec))
        delta2[2] = abs(Jt - J0 -  t*InnerProduct(dJOmegaTestFA.vec,gfX.vec) - t**2/2*InnerProduct(tmp2,gfX.vec))
        print( " delta1 = ", delta1)
        print( " delta2 = ", delta2)
        print( "--------------------------delta1Prev / delta1 = ",round(delta1Prev[0] / delta1[0],3),round(delta1Prev[1] / delta1[1],3),round(delta1Prev[2] / delta1[2],3))
        print( "--------------------------delta2Prev / delta2 = ",round(delta2Prev[0] / delta2[0],3),round(delta2Prev[1] / delta2[1],3),round(delta2Prev[2] / delta2[2],3))
    return



######################## Basic ######################
G0 = uD * ds
G  = uD * tangDet * ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (Trace(Grad(PSI).Trace()) * uD + grad_uD * PSI) * ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("1. press enter to continue")


######################## H1 ######################
fes = H1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( x*y, definedon=mesh.Boundaries(".*") )
gfp.Set( z - x**2+exp(y), definedon=mesh.Boundaries(".*") )

f = grad(gfu).Trace()*grad(gfp).Trace()
G0 = (Cost(gfu) + f)* ds
G  = ((Bmat*grad(gfu).Trace())*(Bmat*grad(gfp).Trace()) + Cost(gfu)) * tangDet * ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (Trace(Grad(PSI).Trace()) * (f + Cost(gfu))  - (Grad(PSI).Trace()+Grad(PSI).Trace().trans)*grad(gfu).Trace()*grad(gfp).Trace() - 2*(gfu-uD)*grad_uD*PSI) * ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("2. press enter to continue")

######################## VectorH1 ######################
fes = VectorH1(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y, z*x*y) ), definedon=mesh.Boundaries(".*") )
gfp.Set( CoefficientFunction( (z - x**2+exp(y), x*exp(y), exp(z)) ), definedon=mesh.Boundaries(".*") )

f = gfu.Trace()*gfp.Trace() + InnerProduct(grad(gfu).Trace(),grad(gfp).Trace())
G0 = (CostV(gfu.Trace()) + f)* ds
G  = ( gfu.Trace()*gfp.Trace() + InnerProduct(grad(gfu).Trace()*Amat,grad(gfp).Trace()*Amat)  + CostV(gfu.Trace())) * tangDet * ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (Trace(Grad(PSI).Trace()) * (f + CostV(gfu)) -InnerProduct(grad(gfu).Trace()*Grad(PSI).Trace(),Grad(gfp).Trace()) -InnerProduct(grad(gfu).Trace(),Grad(gfp).Trace()*Grad(PSI).Trace())  - 2*(gfu-vuD)*(vgrad_uD*PSI)) * ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("3. press enter to continue")


######################## HCurl ######################
fes = HCurl(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y, z*x*y) ), definedon=mesh.Boundaries(".*") )
gfp.Set( CoefficientFunction( (z - x**2+exp(y), x*exp(y), exp(z)) ), definedon=mesh.Boundaries(".*") )

f =  gfu.Trace()*gfp.Trace() + curl(gfu).Trace()*curl(gfp).Trace()
G0 = (CostV(gfu.Trace()) + f)* ds
G  = (InnerProduct(Bmat*gfu.Trace(),Bmat*gfp.Trace()) + 1/tangDet**2*(F*curl(gfu).Trace())*(F*curl(gfp).Trace()) + CostV(Bmat*gfu.Trace())) * tangDet * ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (Trace(Grad(PSI).Trace()) * (f + CostV(gfu.Trace())) - (Grad(PSI).Trace()+Grad(PSI).Trace().trans)*gfu.Trace()*gfp.Trace() -2*Trace(Grad(PSI).Trace())*curl(gfu).Trace()*curl(gfp).Trace() +((Grad(PSI).Trace()+Grad(PSI).Trace().trans)*curl(gfu).Trace())*curl(gfp).Trace() - 2*(gfu.Trace()-vuD)*(vgrad_uD*PSI) + 2*(gfu.Trace()-vuD)*((2*Sym((n*n.trans)*Grad(PSI).Trace())-Grad(PSI).Trace().trans)*gfu.Trace())) * ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("4. press enter to continue")


######################## HDiv ######################
fes = HDivSurface(mesh, order=1)
gfu = GridFunction(fes)
gfp = GridFunction(fes)
gfu.Set( CoefficientFunction( (x*y, -x+y, z*x*y) ), definedon=mesh.Boundaries(".*") )
gfp.Set( CoefficientFunction( (z - x**2+exp(y), x*exp(y), exp(z)) ), definedon=mesh.Boundaries(".*") )

f = gfu.Trace()*gfp.Trace() + div(gfu).Trace()
G0 = (CostV(gfu.Trace()) + f)* ds
G  = ( 1/tangDet**2*(F*gfu.Trace())*(F*gfp.Trace())  +1/tangDet*div(gfu).Trace()  + CostV(1/tangDet*F*gfu.Trace())) * tangDet * ds

dJOmegaTest = LinearForm(VEC)
dJOmegaTest += (Trace(Grad(PSI).Trace()) * (f + CostV(gfu.Trace())) -Trace(Grad(PSI).Trace())*div(gfu).Trace() -2*Trace(Grad(PSI).Trace())*gfu.Trace()*gfp.Trace() +((Grad(PSI).Trace()+Grad(PSI).Trace().trans)*gfu)*gfp - 2*(gfu.Trace()-vuD)*(vgrad_uD*PSI) + 2*(gfu-vuD)*(-Trace(Grad(PSI).Trace())*gfu.Trace() + Grad(PSI).Trace()*gfu)) * ds
if testall:
    with TaskManager():
        Test(G0, G, dJOmegaTest)
    if stop:
        input("5. press enter to continue")

